Spherical inspirals of spinning bodies into Kerr black holes

Extreme mass-ratio inspirals (EMRIs), consisting of a stellar-mass compact object spiraling into a massive black hole, are key sources for future space-based gravitational wave observatories such as LISA. Accurate modeling of these systems requires incorporating the spin effects of both the primary and secondary bodies, particularly for waveforms at the precision required for LISA detection and astrophysical parameter extraction. In this work, we develop a framework for modeling flux-driven spherical inspirals (orbits of approximately constant Boyer-Lindquist radius) of a spinning secondary into a Kerr black hole. We leverage recently found solutions for the motion of spinning test particles and compute the associated gravitational wave fluxes to linear order in the secondary spin. Next, we show that spherical orbits remain spherical under radiation reaction at linear order in spin, and derive the evolution of the orbital parameters throughout the inspiral. We implement a numerical scheme for waveform generation in the frequency domain and assess the impact of the secondary spin on the gravitational wave signal. In contrast to quasi-circular inspirals, we find that neglecting the secondary spin in spherical inspirals induces large mismatches in the waveforms that will plausibly be detectable by LISA.

==> anc/Secondary_spin_corrections_constants_of_motion_spherical_orbits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    245321,       6233]
NotebookOptionsPosition[    235862,       6094]
NotebookOutlinePosition[    236308,       6112]
CellTagsIndexPosition[    236265,       6109]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.946715403462735*^9, 3.9467154040038567`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8223a928-7118-45d7-81da-81687ec718c8"],

Cell["\<\
This notebook is a Supplemental material to the paper \
\[OpenCurlyDoubleQuote]Adiabatic spherical inspirals of a spinning body into \
a Kerr black hole\[CloseCurlyDoubleQuote], by Viktor Skoup\[YAcute], Gabriel \
Andres Piovano and Vojt\[ECup]ch Witzany\
\>", "Text",
 CellChangeTimes->{{3.9391869770150623`*^9, 3.9391871222695675`*^9}, {
  3.939187153118154*^9, 3.939187197690201*^9}, {3.939205641898645*^9, 
  3.939205697421409*^9}, {3.939205733761877*^9, 3.939205734416689*^9}, {
  3.939205770403015*^9, 3.939205783052717*^9}, {3.939206802165298*^9, 
  3.939206814401504*^9}, {3.939207043016411*^9, 3.939207224036247*^9}, {
  3.939207258165148*^9, 3.939207364478052*^9}, {3.939208384517988*^9, 
  3.939208392264301*^9}, {3.939272962181631*^9, 3.9392730291269207`*^9}, {
  3.939273129994793*^9, 3.939273144939581*^9}, {3.941534121090041*^9, 
  3.94153412143311*^9}, {3.957085167500641*^9, 3.957085211957855*^9}, {
  3.957085254297162*^9, 3.957085289269095*^9}},
 FontSize->16,ExpressionUUID->"3544f07d-9ace-4e10-bf5c-49271ed25b30"],

Cell["\<\
It presents two equivalent methods to compute the shifts to the constants of \
motion for a spinning particle on spherical orbits in the Drummond and Hughes \
parametrization (or fixed turning points gauge), presented in  PRD 105, \
124040 (https://journals.aps.org/prd/abstract/10.1103/PhysRevD.105.124040 ), \
PRD 105, 124041 \
(https://journals.aps.org/prd/abstract/10.1103/PhysRevD.105.124041 ).
See also Phys. Rev. D 108, 044041 \
(https://journals.aps.org/prd/abstract/10.1103/PhysRevD.108.044041 ).

- In the first approach, we regularize the expression given in Phys. Rev. D \
111, 044009 \
(https://journals.aps.org/prd/abstract/10.1103/PhysRevD.111.044009 ) in the \
limit of zero eccentricity. 
  This method relies on the shifts to the turning points in fixed constants \
of motion gauge.
- In the second approach, the shifts to the constants of motion are derived \
by imposing that the averages to the spin corrections to the EoM to zero.

Both methods are numerically equivalent, although the second is easier to \
implement.\
\>", "Text",
 CellChangeTimes->{{3.956905124083519*^9, 3.956905369059754*^9}, {
   3.957058239715439*^9, 3.957058283782588*^9}, {3.95705909888548*^9, 
   3.957059239239874*^9}, {3.957059652659334*^9, 3.957059712416155*^9}, {
   3.95708462592953*^9, 3.957084655986919*^9}, {3.957084705254014*^9, 
   3.957084719299621*^9}, {3.957084858062787*^9, 3.9570849698965683`*^9}, {
   3.957085316842332*^9, 3.957085536202696*^9}, {3.957086033926199*^9, 
   3.957086081711377*^9}, {3.957086139175385*^9, 3.9570861656573563`*^9}, {
   3.9571720977152576`*^9, 3.957172114059347*^9}, {3.957172147689947*^9, 
   3.957172350514546*^9}, {3.9571723891466837`*^9, 3.95717239137852*^9}, {
   3.957172423545805*^9, 3.957172432134123*^9}, 3.957172512439664*^9, 
   3.957172982346093*^9, {3.957173218903633*^9, 3.9571732934061537`*^9}},
 FontSize->16,ExpressionUUID->"b560f4ed-1647-4eec-9a23-efc0dadf86ce"],

Cell[CellGroupData[{

Cell["\<\
Functions for the geodesics constants of motion and their derivatives\
\>", "Subsection",
 CellChangeTimes->{{3.956903569202389*^9, 3.956903586638732*^9}, 
   3.956903621822941*^9},ExpressionUUID->"65f57940-8d13-4270-bcac-\
7736ab4d23fc"],

Cell[TextData[{
 "The derivatives of the constants of motion wrt to the geodesic turning \
points  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", 
    RowBox[{"1", "g"}]], TraditionalForm]],ExpressionUUID->
  "56a7b83b-cf41-4ffb-9ec1-8ebc40a8913c"],
 " (radial motion) and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", 
    RowBox[{"1", "g"}]], TraditionalForm]],ExpressionUUID->
  "49be64b0-e6fb-4df6-9641-65c2d069eaab"],
 " (polar motion), and geodesic eccentricity e. \nThey are needed to map the \
spin corrections in the fixed constants of motion to their counterpart in the \
fixed turning points (on average) gauge."
}], "Text",
 CellChangeTimes->{{3.921925429060521*^9, 3.921925529760529*^9}, {
   3.9467160370879793`*^9, 3.946716049153543*^9}, 3.956903673326076*^9, {
   3.957059732088167*^9, 3.957059810212121*^9}, {3.95705999979531*^9, 
   3.9570600263053713`*^9}, 3.9570600566562767`*^9, {3.957085558540621*^9, 
   3.957085560170493*^9}},ExpressionUUID->"9463b687-7f42-4041-9948-\
5ea4f75af97f"],

Cell[CellGroupData[{

Cell["Constants of motion", "Subsubsection",
 CellChangeTimes->{{3.920713146079516*^9, 3.920713151732162*^9}, {
  3.946716361645529*^9, 
  3.9467163751698017`*^9}},ExpressionUUID->"63e98a7c-c8ca-4082-8eb4-\
d80d8e19c694"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Egsph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"EEgden", ",", "EEgnum", ",", "EEgdisc", ",", "z1"}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"EEgden", "=", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "p"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z1", "4"], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["z1", "4"]}], "-", 
            RowBox[{"2", " ", "p", " ", 
             SuperscriptBox["z1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z1", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"EEgnum", "=", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "7"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["z1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["p", "3"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"p", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"3", " ", "p"}]}], ")"}], " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"EEgdisc", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["z1", "2"]}], ")"}]}], "16", " ", 
       SuperscriptBox["a", "2"], " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Sqrt", "[", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"EEgnum", "-", 
         RowBox[{
          RowBox[{"RealSign", "[", "x", "]"}], "2", 
          RowBox[{"Sqrt", "[", "EEgdisc", "]"}]}]}], ")"}], "EEgden"], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9207131535069923`*^9, 3.92071315386836*^9}, {
   3.920717912318849*^9, 3.920717921628471*^9}, 3.9207179579411077`*^9, {
   3.9207180124849443`*^9, 3.9207180392102613`*^9}, {3.9207180848716593`*^9, 
   3.920718099596356*^9}, 3.9207181967443047`*^9, 3.920718257045959*^9, {
   3.920718351453618*^9, 3.9207183623543987`*^9}, {3.920869336553275*^9, 
   3.920869339356676*^9}, {3.9208709284705133`*^9, 3.920871117283565*^9}, {
   3.920871480965446*^9, 3.920871483620193*^9}, {3.920881595674699*^9, 
   3.920881616781185*^9}, 3.920883207171749*^9, 3.9208832982971697`*^9, {
   3.920883471605217*^9, 3.9208834720635443`*^9}, {3.920883506980406*^9, 
   3.920883557689343*^9}, 3.9208836084802837`*^9, 3.920883772703187*^9, {
   3.921659744799872*^9, 3.921659746327709*^9}, {3.921659972754919*^9, 
   3.921659981337552*^9}, {3.921662629725011*^9, 3.9216626320828447`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3e046039-b02d-42a5-b157-e42b0d2b89f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lzgsph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dEdz1", ",", "Eg", ",", "Lzaux", ",", "z1"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzaux", "=", 
      SqrtBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["z1", "2"]}]}], ")"}], 
            SuperscriptBox["Eg", "2"]}]}], ")"}]}]}]]}], ";", 
     "\[IndentingNewLine]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "a", " ", "p", " ", "Eg", " ", 
        RowBox[{"x", "^", "2"}]}], "+", 
       RowBox[{"x", " ", "Lzaux"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
       RowBox[{
        RowBox[{"a", "^", "2"}], " ", 
        RowBox[{"z1", "^", "2"}]}]}]]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.920718050438752*^9, 3.92071811187492*^9}, 
   3.920718372466073*^9, {3.9207217240691023`*^9, 3.920721728252103*^9}, {
   3.9208692959003153`*^9, 3.9208693042915583`*^9}, {3.9208711439123917`*^9, 
   3.920871174082829*^9}, {3.920871487570149*^9, 3.920871490610318*^9}, 
   3.920878564693369*^9, {3.920881683380863*^9, 3.920881685574642*^9}, {
   3.920881718851345*^9, 3.9208817330222073`*^9}, {3.920881788870818*^9, 
   3.92088182272861*^9}, {3.9208819609975758`*^9, 3.920881977775907*^9}, {
   3.9208973257006607`*^9, 3.9208973549979057`*^9}, {3.920897400069849*^9, 
   3.920897427127922*^9}, {3.9216575353571997`*^9, 3.921657535644178*^9}, {
   3.921657584427145*^9, 3.9216575957734213`*^9}, {3.921658196655966*^9, 
   3.921658215859026*^9}, {3.921658304201273*^9, 3.921658306355274*^9}, {
   3.921659063669415*^9, 3.921659064161395*^9}, {3.921659102023653*^9, 
   3.921659103134762*^9}, {3.921659149164448*^9, 3.921659154125215*^9}, {
   3.957061778044465*^9, 3.957061778365923*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"889fbe39-6a1e-4dc2-b3d0-4edb47603830"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lzgsphx0", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dEdz1", ",", "Eg", ",", "Lzaux", ",", "z1"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzaux", "=", 
      SqrtBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["z1", "2"]}]}], ")"}], 
            SuperscriptBox["Eg", "2"]}]}], ")"}]}]}]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x", "==", "0"}], ",", "\[IndentingNewLine]", 
       FractionBox["Lzaux", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
         RowBox[{"a", "^", "2"}]}]], ",", "\[IndentingNewLine]", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a", " ", "p", " ", "Eg", " ", 
          RowBox[{"Abs", "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{"RealSign", "[", "x", "]"}], "Lzaux"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
         RowBox[{
          RowBox[{"a", "^", "2"}], " ", 
          RowBox[{"z1", "^", "2"}]}]}]]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.920718050438752*^9, 3.92071811187492*^9}, 
   3.920718372466073*^9, {3.9207217240691023`*^9, 3.920721728252103*^9}, {
   3.9208692959003153`*^9, 3.9208693042915583`*^9}, {3.9208711439123917`*^9, 
   3.920871174082829*^9}, {3.920871487570149*^9, 3.920871490610318*^9}, 
   3.920878564693369*^9, {3.920881683380863*^9, 3.920881685574642*^9}, {
   3.920881718851345*^9, 3.9208817330222073`*^9}, {3.920881788870818*^9, 
   3.92088182272861*^9}, {3.9208819609975758`*^9, 3.920881977775907*^9}, {
   3.9208973257006607`*^9, 3.9208973549979057`*^9}, {3.920897400069849*^9, 
   3.920897427127922*^9}, {3.920897459673464*^9, 3.920897474585125*^9}, {
   3.9216575291411343`*^9, 3.921657532507799*^9}, {3.921659078080208*^9, 
   3.921659079841942*^9}, {3.921659109893653*^9, 3.921659112671442*^9}, {
   3.9216592059711857`*^9, 3.921659213496704*^9}, {3.921672307107912*^9, 
   3.9216723095837793`*^9}, {3.921672638644067*^9, 3.9216726504512997`*^9}, {
   3.9216925343441477`*^9, 3.9216925987261963`*^9}, {3.957061780967188*^9, 
   3.957061781444168*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0c1e2cba-5054-498e-947f-fa5bc921449e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kgsph", "[", 
    RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lzgsph", "[", 
        RowBox[{"a", ",", "p", ",", "x"}], "]"}], "-", 
       RowBox[{"a", " ", 
        RowBox[{"Egsph", "[", 
         RowBox[{"a", ",", "p", ",", "x"}], "]"}]}]}], ")"}], "^", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Egsph", "[", 
            RowBox[{"a", ",", "p", ",", "x"}], "]"}], "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Lzgsphx0", "[", 
         RowBox[{"a", ",", "p", ",", "x"}], "]"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9208824958675833`*^9, 3.9208825009457417`*^9}, {
   3.920882536336681*^9, 3.920882572363546*^9}, {3.920882858865859*^9, 
   3.92088287667749*^9}, {3.92088291584796*^9, 3.9208829167611094`*^9}, {
   3.920882953775806*^9, 3.9208829560557203`*^9}, 3.920883045803598*^9, {
   3.920883100155106*^9, 3.920883116149026*^9}, {3.920883722757063*^9, 
   3.920883736276229*^9}, {3.9208975284883413`*^9, 3.920897538956749*^9}, {
   3.920897766175488*^9, 3.920897766615878*^9}, 3.921672623390624*^9, 
   3.921682668562174*^9, {3.921692683466009*^9, 3.921692689782358*^9}, {
   3.957061787366838*^9, 3.9570617915071163`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3202e0c6-9f05-4c55-a905-e99bc4701ad4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Derivatives energy", "Subsubsection",
 CellChangeTimes->{{3.9186155213672256`*^9, 
  3.918615536981987*^9}},ExpressionUUID->"496fbc04-3b96-46ce-b1f8-\
1f496fbc4221"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEgdz1sph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "z1", ",", "Eden", ",", "dEdendz1", ",", "Enum", ",", "dEnumdz1", ",", 
      "Edisc", ",", "dEdiscdz1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eden", "=", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "p"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z1", "4"], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["z1", "4"]}], "-", 
            RowBox[{"2", " ", "p", " ", 
             SuperscriptBox["z1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z1", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"dEdendz1", "=", 
      RowBox[{
       RowBox[{"-", "16"}], " ", "z1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "p"}], ")"}], "2"]}], " ", 
          SuperscriptBox["p", "8"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["p", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"p", "+", 
            SuperscriptBox["z1", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"3", " ", "p"}]}], ")"}], " ", "p", " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", " ", "p"}], "+", 
            SuperscriptBox["p", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
             " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "p"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
             " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
             SuperscriptBox["z1", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "p"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "p", "-", 
               SuperscriptBox["p", "2"]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
             " ", 
             SuperscriptBox["z1", "4"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Enum", "=", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "7"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["z1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["p", "3"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"p", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"3", " ", "p"}]}], ")"}], " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEnumdz1", "=", 
      RowBox[{
       RowBox[{"-", "8"}], " ", "z1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "7"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"33", " ", "p"}], "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["p", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["p", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", "p"}]}], ")"}]}]}],
               ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["p", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "p"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"3", " ", "p", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"9", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"4", " ", "p"}]}], ")"}], " ", "p"}]}], ")"}], " ", 
             
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
             SuperscriptBox["z1", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"6", " ", "p"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "4"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Edisc", "=", 
      RowBox[{"16", "  ", "p", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEdiscdz1", "=", 
      RowBox[{"32", " ", "a", " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], "2"],
        " ", "z1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["p", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z1", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     FractionBox[
      RowBox[{
       RowBox[{"Eden", 
        RowBox[{"(", 
         RowBox[{"dEnumdz1", "-", " ", 
          RowBox[{
           RowBox[{"RealSign", "[", "x", "]"}], 
           FractionBox["dEdiscdz1", 
            SqrtBox["Edisc"]], 
           SqrtBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z1", "^", "2"}]}], ")"}]]}]}], ")"}]}], "+", 
       RowBox[{"dEdendz1", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "a", "  ", 
           RowBox[{"RealSign", "[", "x", "]"}], 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"z1", "^", "2"}]}], ")"}], "Edisc"}]]}], "-", "Enum"}],
          ")"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z1", "^", "2"}]}], ")"}], 
       RowBox[{"Eden", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a", "  ", 
          RowBox[{"RealSign", "[", "x", "]"}], 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z1", "^", "2"}]}], ")"}], "Edisc"}]]}], "+", 
         "Enum"}]]}]]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.918130733006228*^9, 3.918130822386087*^9}, {
   3.918130860118018*^9, 3.918130922721863*^9}, {3.918130966122863*^9, 
   3.918130990931034*^9}, {3.918131034874283*^9, 3.918131062685058*^9}, {
   3.9181311259608107`*^9, 3.918131298940987*^9}, {3.91813183545722*^9, 
   3.918131862602127*^9}, {3.918131949851338*^9, 3.9181319501771383`*^9}, 
   3.918132329177113*^9, {3.918556972779842*^9, 3.918556976545656*^9}, {
   3.9206268888867207`*^9, 3.920626957537512*^9}, {3.92071826170467*^9, 
   3.920718285829103*^9}, {3.920718404847809*^9, 3.9207184162192497`*^9}, 
   3.920718480378764*^9, {3.920718581142868*^9, 3.9207185817349873`*^9}, {
   3.9208686076473713`*^9, 3.920868610463133*^9}, {3.920890415576758*^9, 
   3.920890434244052*^9}, 3.92089053201228*^9, {3.920890680933704*^9, 
   3.920890686140778*^9}, {3.920891040657042*^9, 3.920891060786751*^9}, {
   3.920891137710733*^9, 3.9208911977714252`*^9}, {3.920891256740694*^9, 
   3.920891263800016*^9}, 3.920891298632771*^9, 3.920891428956841*^9, {
   3.921478581242755*^9, 3.921478584252042*^9}, {3.921478617977337*^9, 
   3.921478683959449*^9}, {3.9214787326080227`*^9, 3.921478738628805*^9}, 
   3.921478875941204*^9, {3.921478957761055*^9, 3.921478960310145*^9}, {
   3.92147899185495*^9, 3.921479047100753*^9}, {3.921479131483944*^9, 
   3.921479241731659*^9}, {3.921479275972485*^9, 3.9214792820035343`*^9}, 
   3.921479433049097*^9, {3.921661535378419*^9, 3.921661536856904*^9}, {
   3.921661570780972*^9, 3.9216616043241987`*^9}, {3.921662540839467*^9, 
   3.921662543267727*^9}, {3.921662641973896*^9, 3.921662643009633*^9}, {
   3.9216631509896603`*^9, 3.921663151545271*^9}, {3.9216711846969624`*^9, 
   3.921671189460051*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4940ebd4-bfb8-48ea-a840-82a20c5ec4e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEgdr1sph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "z1", ",", "Eden", ",", "dEdendr1", ",", "Enum", ",", "dEnumdr1", ",", 
      "Edisc", ",", "dEdiscdr1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Eden", "=", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "p"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z1", "4"], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["z1", "4"]}], "-", 
            RowBox[{"2", " ", "p", " ", 
             SuperscriptBox["z1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z1", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"dEdendr1", "=", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox["p", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"5", " ", "p"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "14"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15"}], "+", 
               RowBox[{"11", " ", "p"}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", "p", " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"7", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Enum", "=", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "7"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["z1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["p", "3"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"p", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"3", " ", "p"}]}], ")"}], " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEnumdr1", "=", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox["p", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "p"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "14"}], "+", 
            RowBox[{"5", " ", "p"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["z1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", "p", " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"9", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "21"}], "+", 
                  RowBox[{"16", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"15", " ", "p"}]}], ")"}], " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"28", "-", 
                  RowBox[{"75", " ", "p"}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"10", "-", 
               RowBox[{"7", " ", "p"}]}], ")"}], " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "40"}], "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"138", "+", 
                  RowBox[{"p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "119"}], "+", 
                    RowBox[{"32", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Edisc", "=", 
      RowBox[{"16", "  ", "p", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEdiscdr1", "=", 
      RowBox[{
       RowBox[{"-", "8"}], " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"a", " ", "z1"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"a", " ", "z1"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["p", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"26", "-", 
               RowBox[{"15", " ", "p"}]}], ")"}], " ", "p"}]}], ")"}]}], "-", 
         
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"5", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["z1", "4"]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Eden", " ", 
         RowBox[{"(", 
          RowBox[{"dEnumdr1", "-", 
           RowBox[{
            RowBox[{"RealSign", "[", "x", "]"}], 
            FractionBox["dEdiscdr1", 
             SqrtBox["Edisc"]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"z1", "^", "2"}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}]}], "+", 
        RowBox[{"dEdendr1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "a", " ", 
            RowBox[{"RealSign", "[", "x", "]"}], 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z1", "^", "2"}]}], ")"}], "Edisc"}]]}], "-", 
           "Enum"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Eden", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "a", " ", 
           RowBox[{"RealSign", "[", "x", "]"}], 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"z1", "^", "2"}]}], ")"}], "Edisc"}]]}], "+", 
          "Enum"}]]}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.918130733006228*^9, 3.918130822386087*^9}, {
   3.918130860118018*^9, 3.918130922721863*^9}, {3.918130966122863*^9, 
   3.918130990931034*^9}, {3.918131034874283*^9, 3.918131062685058*^9}, {
   3.9181311259608107`*^9, 3.918131298940987*^9}, {3.91813183545722*^9, 
   3.918131862602127*^9}, {3.918131949851338*^9, 3.9181319501771383`*^9}, {
   3.918132013052265*^9, 3.918132058113124*^9}, {3.918132260271078*^9, 
   3.9181323036093073`*^9}, 3.918132334403558*^9, {3.9181324073466663`*^9, 
   3.9181324194959593`*^9}, {3.918556993046564*^9, 3.91855699661793*^9}, {
   3.919018460770707*^9, 3.919018489387198*^9}, {3.920626972695036*^9, 
   3.92062703472611*^9}, {3.920718299707591*^9, 3.920718305871684*^9}, {
   3.920718457301949*^9, 3.9207184766558523`*^9}, {3.920718575409959*^9, 
   3.920718576409691*^9}, {3.920868615494092*^9, 3.920868618418158*^9}, {
   3.920884410276135*^9, 3.920884410845077*^9}, 3.92088444117594*^9, {
   3.9208853870184526`*^9, 3.9208853989052687`*^9}, 3.920885628096961*^9, {
   3.920885660761586*^9, 3.920885799718842*^9}, {3.920886005695383*^9, 
   3.920886005985956*^9}, 3.92088610922141*^9, {3.920886142043336*^9, 
   3.920886237093192*^9}, {3.9208864143132067`*^9, 3.920886416189846*^9}, 
   3.9208868806883993`*^9, {3.920886913424564*^9, 3.9208869682594*^9}, {
   3.920887001997506*^9, 3.920887043455202*^9}, {3.920887154825008*^9, 
   3.920887197693017*^9}, {3.9208873109663563`*^9, 3.920887311200062*^9}, {
   3.921479626229754*^9, 3.921479683846957*^9}, {3.9216631424955587`*^9, 
   3.921663170481957*^9}, {3.9216711993162193`*^9, 3.921671204996087*^9}, 
   3.9217331350404*^9, {3.9217358490793858`*^9, 3.921735886557519*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9ed86d14-522d-492d-b7f1-ec048038ecfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddEgdr1desph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "z1", ",", "Eden", ",", "ddEdendr1de", ",", "Enum", ",", "ddEnumdr1de", ",",
       "Edisc", ",", "ddEdiscdr1de"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Eden", "=", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "p"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z1", "4"], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["z1", "4"]}], "-", 
            RowBox[{"2", " ", "p", " ", 
             SuperscriptBox["z1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z1", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"ddEdendr1de", "=", 
      RowBox[{
       RowBox[{"-", "16"}], " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
            SuperscriptBox["p", "6"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
             " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "p"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "+", "p", "+", 
               SuperscriptBox["p", "2"]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "p"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Enum", "=", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "7"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["z1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"3", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["p", "3"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"p", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"3", " ", "p"}]}], ")"}], " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"p", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ddEnumdr1de", "=", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["p", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "p"}], ")"}], " ", "p"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"9", " ", "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"9", " ", "p"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"16", "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", "p"}]}], ")"}]}]}],
               ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", "p", " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"p", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "p", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Edisc", "=", 
      RowBox[{"16", "  ", "p", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ddEdiscdr1de", "=", 
      RowBox[{"16", " ", "a", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"a", " ", "z1"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"a", " ", "z1"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["p", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", 
               RowBox[{"7", " ", "p"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["z1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", "p"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
             " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p", " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "p"}]}], ")"}], " ", 
             SuperscriptBox["z1", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"3", " ", "p"}]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
             " ", 
             SuperscriptBox["z1", "4"]}]}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "a", " ", 
            RowBox[{"RealSign", "[", "x", "]"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z1", "^", "2"}]}], ")"}], "Edisc"}]]}], "+", 
           "Enum"}], ")"}], " ", "ddEdendr1de"}], "+", 
        RowBox[{"Eden", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"RealSign", "[", "x", "]"}], 
            FractionBox["ddEdiscdr1de", 
             SqrtBox["Edisc"]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"z1", "^", "2"}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], "-", "ddEnumdr1de"}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"Eden", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "a", " ", 
           RowBox[{"RealSign", "[", "x", "]"}], 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"z1", "^", "2"}]}], ")"}], "Edisc"}]]}], "+", 
          "Enum"}]]}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.918130733006228*^9, 3.918130822386087*^9}, {
   3.918130860118018*^9, 3.918130922721863*^9}, {3.918130966122863*^9, 
   3.918130990931034*^9}, {3.918131034874283*^9, 3.918131062685058*^9}, {
   3.9181311259608107`*^9, 3.918131298940987*^9}, {3.91813183545722*^9, 
   3.918131862602127*^9}, {3.918131949851338*^9, 3.9181319501771383`*^9}, {
   3.918132013052265*^9, 3.918132058113124*^9}, {3.918132260271078*^9, 
   3.9181323036093073`*^9}, 3.918132334403558*^9, {3.9181324073466663`*^9, 
   3.9181324194959593`*^9}, {3.918556993046564*^9, 3.91855699661793*^9}, {
   3.91901761569209*^9, 3.919017757608054*^9}, {3.9190177895605793`*^9, 
   3.91901787164023*^9}, {3.91901796896103*^9, 3.9190179769417*^9}, {
   3.9190181175280333`*^9, 3.919018163909911*^9}, {3.919018199584764*^9, 
   3.919018260974478*^9}, {3.9190183300198727`*^9, 3.9190183310354643`*^9}, {
   3.919018367508374*^9, 3.9190183918575773`*^9}, {3.919018495063457*^9, 
   3.91901855381074*^9}, {3.919018599110538*^9, 3.919018615160796*^9}, {
   3.919018646675063*^9, 3.919018672506109*^9}, {3.919018737491152*^9, 
   3.9190187831244793`*^9}, {3.919018875212237*^9, 3.919018977502483*^9}, {
   3.919019792947795*^9, 3.919019817477305*^9}, {3.919019849427639*^9, 
   3.919019940978705*^9}, {3.919019973400642*^9, 3.9190201033514347`*^9}, 
   3.9190201709067717`*^9, {3.919020234335657*^9, 3.9190202409375973`*^9}, {
   3.919020338854393*^9, 3.9190203548658524`*^9}, {3.919020411074997*^9, 
   3.919020512385301*^9}, {3.919020597764246*^9, 3.919020598280192*^9}, {
   3.9190209090773783`*^9, 3.9190209208836193`*^9}, {3.9190209532886868`*^9, 
   3.919021113566181*^9}, {3.9190211697896757`*^9, 3.919021185731854*^9}, {
   3.919021313291933*^9, 3.919021334254714*^9}, {3.919021426632786*^9, 
   3.919021427001008*^9}, {3.920625038815466*^9, 3.92062505318707*^9}, {
   3.920627150853273*^9, 3.9206271664655447`*^9}, {3.920627203517614*^9, 
   3.920627310892109*^9}, {3.920629479806744*^9, 3.920629492976604*^9}, {
   3.9207183120687437`*^9, 3.920718321086596*^9}, {3.9207184713138857`*^9, 
   3.920718493419633*^9}, {3.920718563805553*^9, 3.920718570488778*^9}, {
   3.920868621938278*^9, 3.920868624428156*^9}, {3.920887390582165*^9, 
   3.920887406989698*^9}, {3.9208874422971277`*^9, 3.920887478712131*^9}, {
   3.920887520568906*^9, 3.920887537860724*^9}, {3.9214798619040947`*^9, 
   3.921479913065166*^9}, {3.921663209313285*^9, 3.9216632420857363`*^9}, {
   3.9216801939393463`*^9, 3.921680284383626*^9}, {3.921682406885293*^9, 
   3.921682410448325*^9}, {3.9216832874458017`*^9, 3.921683288348653*^9}, 
   3.921683780900797*^9, {3.921683828612657*^9, 3.9216838337421007`*^9}, {
   3.921735849088295*^9, 3.921735886566511*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"07106a1b-f012-4039-8c75-86a387790715"]
}, Closed]],

Cell[CellGroupData[{

Cell["Derivatives angular momentum", "Subsubsection",
 CellChangeTimes->{{3.9186155213672256`*^9, 3.9186155556019297`*^9}, {
  3.920800183902108*^9, 3.920800197885985*^9}, {3.921682347561195*^9, 
  3.921682352015534*^9}},ExpressionUUID->"ef1813df-f0e6-47f3-bfc6-\
addcfc7b4fda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dLzgdz1sph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z1", ",", "dEdz1", ",", "Eg", ",", "Lzaux", ",", "dLzauxdz1"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dEdz1", "=", 
      RowBox[{"dEgdz1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"Lzaux", "=", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["z1", "2"]}]}], ")"}], 
           SuperscriptBox["Eg", "2"]}]}], ")"}]}]]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dLzauxdz1", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["a", "2"], " ", "z1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "p"}], "+", 
              SuperscriptBox["p", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["z1", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", "z1", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
            SuperscriptBox["Eg", "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["z1", "2"]}]}], ")"}], "2"], " ", "Eg", " ", 
            "dEdz1"}]}], ")"}]}], ")"}], "/", "Lzaux"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "a", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ",
          "z1", " ", "Eg"}], "+", 
        RowBox[{
         FractionBox["1", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["z1", "2"]}]]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ")"}]}],
               "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["z1", "2"]}], ")"}]}]}], ")"}], " ", "Lzaux", 
            " ", 
            RowBox[{"RealSign", "[", "x", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["z1", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "a", " ", "p", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["z1", "2"]}]], " ", "dEdz1"}], "-", 
              RowBox[{
               RowBox[{"RealSign", "[", "x", "]"}], " ", "dLzauxdz1"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.918130733006228*^9, 3.918130822386087*^9}, {
   3.918130860118018*^9, 3.918130922721863*^9}, {3.918130966122863*^9, 
   3.918130990931034*^9}, {3.918131034874283*^9, 3.918131062685058*^9}, {
   3.9181311259608107`*^9, 3.918131298940987*^9}, {3.91813183545722*^9, 
   3.918131862602127*^9}, {3.918131949851338*^9, 3.9181319501771383`*^9}, 
   3.918132329177113*^9, {3.918556972779842*^9, 3.918556976545656*^9}, {
   3.9190126965059443`*^9, 3.919012698911854*^9}, {3.9190127687784777`*^9, 
   3.919012793505135*^9}, {3.9190128524503307`*^9, 3.919013039221171*^9}, {
   3.919013073821767*^9, 3.919013077857489*^9}, {3.9190131502955513`*^9, 
   3.9190132203192453`*^9}, {3.9190135171819353`*^9, 3.919013532326215*^9}, 
   3.9190136098419323`*^9, {3.919013753544632*^9, 3.919013761155167*^9}, {
   3.920718552424851*^9, 3.92071855803043*^9}, {3.920718642385303*^9, 
   3.9207186430539503`*^9}, {3.920718726361068*^9, 3.920718735069804*^9}, {
   3.920868632333316*^9, 3.9208686416437387`*^9}, 3.9208839105474463`*^9, {
   3.9216620546615143`*^9, 3.9216620981372128`*^9}, {3.92166215133117*^9, 
   3.921662235138781*^9}, {3.921662276674068*^9, 3.921662289577038*^9}, {
   3.9216623255640078`*^9, 3.921662375672295*^9}, {3.921662435279169*^9, 
   3.9216624359996147`*^9}, {3.921662520459361*^9, 3.9216625264857073`*^9}, 
   3.921663079148911*^9, {3.9570618445346537`*^9, 3.957061844875156*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"83f00298-a3bd-4d51-ae3f-35342214665c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dLzgdr1sph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z1", ",", "dEdr1", ",", "Eg", ",", "Lzaux", ",", "dLzauxdr1"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dEdr1", "=", 
      RowBox[{"dEgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"Lzaux", "=", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["z1", "2"]}]}], ")"}], 
           SuperscriptBox["Eg", "2"]}]}], ")"}]}]]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dLzauxdr1", "=", 
      FractionBox[
       RowBox[{"dEdr1", " ", "Eg", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], "2"]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Eg", "2"]}], ")"}], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}]}]]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "a", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["z1", "2"]}], ")"}], "dEdr1"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["z1", "2"]}]], " ", 
         RowBox[{"RealSign", "[", "x", "]"}], " ", "dLzauxdr1"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "p"}], "+", 
        SuperscriptBox["p", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["z1", "2"]}]}]]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.918130733006228*^9, 3.918130822386087*^9}, {
   3.918130860118018*^9, 3.918130922721863*^9}, {3.918130966122863*^9, 
   3.918130990931034*^9}, {3.918131034874283*^9, 3.918131062685058*^9}, {
   3.9181311259608107`*^9, 3.918131298940987*^9}, {3.91813183545722*^9, 
   3.918131862602127*^9}, {3.918131949851338*^9, 3.9181319501771383`*^9}, 
   3.918132329177113*^9, {3.918556972779842*^9, 3.918556976545656*^9}, {
   3.9190126965059443`*^9, 3.919012698911854*^9}, {3.9190127687784777`*^9, 
   3.919012793505135*^9}, {3.9190128524503307`*^9, 3.919013039221171*^9}, {
   3.919013073821767*^9, 3.919013077857489*^9}, {3.9190131502955513`*^9, 
   3.9190132203192453`*^9}, {3.9190135171819353`*^9, 3.919013532326215*^9}, 
   3.9190136098419323`*^9, {3.919013753544632*^9, 3.919013761155167*^9}, {
   3.91901669887325*^9, 3.919016760084343*^9}, {3.919017354111878*^9, 
   3.919017376707869*^9}, {3.920622296575666*^9, 3.920622297325089*^9}, {
   3.920626199625845*^9, 3.920626206855466*^9}, {3.9206262397505903`*^9, 
   3.920626243730308*^9}, {3.920718648093816*^9, 3.9207186902830553`*^9}, {
   3.920868658075775*^9, 3.920868665105318*^9}, 3.92088394955348*^9, {
   3.920891898017693*^9, 3.920891906723048*^9}, {3.9208986207021437`*^9, 
   3.920898630949066*^9}, {3.921669107924284*^9, 3.921669179884712*^9}, {
   3.921669254567286*^9, 3.921669255887323*^9}, {3.921669302376186*^9, 
   3.9216693602013597`*^9}, 3.921669547841839*^9, {3.921669714066905*^9, 
   3.921669727546006*^9}, 3.9216724485016108`*^9, {3.921689191637635*^9, 
   3.9216891956431093`*^9}, {3.9216893894438963`*^9, 3.921689392466035*^9}, 
   3.921689436590805*^9, {3.921689890084333*^9, 3.921689909100088*^9}, {
   3.921689953509244*^9, 3.9216900145143433`*^9}, {3.9216901112005377`*^9, 
   3.9216902225326433`*^9}, {3.921692816724074*^9, 3.921692840624947*^9}, 
   3.921733135043633*^9, {3.921733169632985*^9, 3.921733169636777*^9}, 
   3.921733245575501*^9, {3.92173581283527*^9, 3.921735812840221*^9}, {
   3.957061847503171*^9, 3.957061847851668*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"744dffff-5ec6-4a9f-af3a-a68caed44bf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dLzgdr1sphx0", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "z1", ",", "dEdr1", ",", "Eg", ",", "Lzaux", ",", "dLzauxdr1", ",", 
      "sign"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dEdr1", "=", 
      RowBox[{"dEgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"Lzaux", "=", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["z1", "2"]}]}], ")"}], 
           SuperscriptBox["Eg", "2"]}]}], ")"}]}]]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x", "==", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"sign", "=", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{"sign", "=", 
        RowBox[{"RealSign", "[", "x", "]"}]}]}], "\[IndentingNewLine]", "]"}],
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dLzauxdr1", "=", 
      FractionBox[
       RowBox[{"dEdr1", " ", "Eg", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], "2"]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Eg", "2"]}], ")"}], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}]}]]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "a", " ", "p", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["z1", "2"]}]], "dEdr1"}], "-", " ", 
        RowBox[{"sign", " ", "dLzauxdr1"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "p"}], "+", 
        SuperscriptBox["p", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["z1", "2"]}]}]]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.918130733006228*^9, 3.918130822386087*^9}, {
   3.918130860118018*^9, 3.918130922721863*^9}, {3.918130966122863*^9, 
   3.918130990931034*^9}, {3.918131034874283*^9, 3.918131062685058*^9}, {
   3.9181311259608107`*^9, 3.918131298940987*^9}, {3.91813183545722*^9, 
   3.918131862602127*^9}, {3.918131949851338*^9, 3.9181319501771383`*^9}, 
   3.918132329177113*^9, {3.918556972779842*^9, 3.918556976545656*^9}, {
   3.9190126965059443`*^9, 3.919012698911854*^9}, {3.9190127687784777`*^9, 
   3.919012793505135*^9}, {3.9190128524503307`*^9, 3.919013039221171*^9}, {
   3.919013073821767*^9, 3.919013077857489*^9}, {3.9190131502955513`*^9, 
   3.9190132203192453`*^9}, {3.9190135171819353`*^9, 3.919013532326215*^9}, 
   3.9190136098419323`*^9, {3.919013753544632*^9, 3.919013761155167*^9}, {
   3.91901669887325*^9, 3.919016760084343*^9}, {3.919017354111878*^9, 
   3.919017376707869*^9}, {3.920622296575666*^9, 3.920622297325089*^9}, {
   3.920626199625845*^9, 3.920626206855466*^9}, {3.9206262397505903`*^9, 
   3.920626243730308*^9}, {3.920718648093816*^9, 3.9207186902830553`*^9}, {
   3.920868658075775*^9, 3.920868665105318*^9}, 3.92088394955348*^9, {
   3.920891898017693*^9, 3.920891906723048*^9}, {3.9208986207021437`*^9, 
   3.920898630949066*^9}, {3.921669107924284*^9, 3.921669179884712*^9}, {
   3.921669254567286*^9, 3.921669255887323*^9}, {3.921669302376186*^9, 
   3.9216693602013597`*^9}, 3.921669547841839*^9, {3.921669714066905*^9, 
   3.921669727546006*^9}, 3.9216724485016108`*^9, {3.921689191637635*^9, 
   3.9216891956431093`*^9}, {3.9216893894438963`*^9, 3.921689392466035*^9}, 
   3.921689436590805*^9, {3.921689890084333*^9, 3.921689909100088*^9}, {
   3.921689953509244*^9, 3.9216900145143433`*^9}, {3.9216901112005377`*^9, 
   3.9216902225326433`*^9}, {3.921690277585154*^9, 3.92169028434656*^9}, {
   3.9216928282845993`*^9, 3.9216928542750998`*^9}, 3.9217331350477343`*^9, {
   3.921733169638585*^9, 3.921733169642304*^9}, 3.9217332455797443`*^9, {
   3.9217358128421593`*^9, 3.921735812845365*^9}, {3.957061852111361*^9, 
   3.957061852443925*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ea400d82-2c8f-4a17-afac-09bd8d0be4b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddLzgdr1desph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "z1", ",", "dEdr1", ",", "Eg", ",", "ddEdr1de", ",", "Lzaux", ",", 
      "dLzauxdr1", ",", "ddLzauxdr1de"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dEdr1", "=", 
      RowBox[{"dEgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ddEdr1de", "=", 
      RowBox[{"-", 
       RowBox[{"ddEgdr1desph", "[", 
        RowBox[{"a", ",", "p", ",", "x"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Lzaux", "=", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["z1", "2"]}]}], ")"}], 
           SuperscriptBox["Eg", "2"]}]}], ")"}]}]]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dLzauxdr1", "=", 
      FractionBox[
       RowBox[{"dEdr1", " ", "Eg", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], "2"]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Eg", "2"]}], ")"}], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}]}]]]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ddLzauxdr1de", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Eg", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "ddEdr1de"}], "+", 
                 RowBox[{"5", " ", "dEdr1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"ddEdr1de", "+", 
                    RowBox[{"2", " ", "dEdr1"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}],
               "+", 
              RowBox[{"p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ddEdr1de", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}],
                  "+", 
                 RowBox[{"dEdr1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["Eg", "2"], " ", "p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"3", " ", "p"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "ddEdr1de"}], "-", "dEdr1", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"ddEdr1de", "+", "dEdr1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}],
               "+", 
              RowBox[{"p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "ddEdr1de", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}],
                  "+", 
                 RowBox[{"dEdr1", " ", "p", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "-", 
                    RowBox[{"4", " ", "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["Eg", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox["z1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Eg", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", "ddEdr1de"}], "+", 
              RowBox[{"ddEdr1de", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
              RowBox[{"dEdr1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
            SuperscriptBox["z1", "4"]}]}], ")"}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Eg", "2"]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "p", " ", "ddEdr1de"}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "dEdr1"}], "+", "ddEdr1de"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"dEdr1", "+", "ddEdr1de"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["z1", "2"]}]], " ", 
         RowBox[{"RealSign", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
            "dLzauxdr1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["z1", "2"]}]}], ")"}], " ", "ddLzauxdr1de"}]}], 
          ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.920621677118203*^9, {3.92062193910535*^9, 3.9206220824403152`*^9}, {
   3.920622264968575*^9, 3.920622303699978*^9}, {3.920622354345386*^9, 
   3.920622356235181*^9}, {3.92062239022497*^9, 3.920622408044202*^9}, 
   3.920622439472954*^9, {3.920622486807139*^9, 3.920622488122801*^9}, {
   3.920623388092729*^9, 3.920623416686288*^9}, {3.920623453029478*^9, 
   3.92062347650349*^9}, 3.920624037738522*^9, 3.920624351543871*^9, {
   3.920624381931703*^9, 3.920624383931831*^9}, 3.9206245884076147`*^9, 
   3.920625683773694*^9, {3.920625738276554*^9, 3.9206258265257273`*^9}, 
   3.920625985257968*^9, 3.9206260175287523`*^9, 3.920629503419485*^9, 
   3.920629549732196*^9, {3.920629620216195*^9, 3.9206296229881153`*^9}, {
   3.920629667914482*^9, 3.920629686113756*^9}, 3.9206298869184847`*^9, 
   3.9206453424872227`*^9, {3.920645375911057*^9, 3.92064537747045*^9}, {
   3.920645424570199*^9, 3.92064542989473*^9}, {3.920645462813822*^9, 
   3.92064549996416*^9}, {3.920645748177396*^9, 3.920645760765091*^9}, {
   3.9206457986682177`*^9, 3.920645949397928*^9}, {3.9207186701421556`*^9, 
   3.9207187060547533`*^9}, {3.920868670000785*^9, 3.920868682016704*^9}, 
   3.9208839697983027`*^9, {3.9208919695000067`*^9, 3.920892005887446*^9}, {
   3.9208920577097883`*^9, 3.920892076743804*^9}, 3.9208958908641777`*^9, {
   3.9216870859818583`*^9, 3.921687089735737*^9}, {3.921687783412549*^9, 
   3.9216877863123407`*^9}, 3.9216886619673433`*^9, {3.921688703047234*^9, 
   3.9216887235142307`*^9}, {3.921688819544331*^9, 3.921688897440186*^9}, {
   3.921689064955299*^9, 3.9216890961569843`*^9}, {3.921689149081316*^9, 
   3.921689156986355*^9}, {3.921690406725552*^9, 3.921690414949012*^9}, 
   3.921690617376317*^9, 3.9216907062437077`*^9, 3.921691320908868*^9, 
   3.921691415714529*^9, 3.921691894030521*^9, 3.921733135051152*^9, {
   3.9217331696452637`*^9, 3.921733169676108*^9}, {3.921735812849283*^9, 
   3.921735812855487*^9}, {3.9570618555245113`*^9, 3.957061855861541*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"5ea42bc1-d88a-4b23-b2bc-79ca02d9b80f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddLzgdr1desphx0", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "z1", ",", "dEdr1", ",", "Eg", ",", "ddEdr1de", ",", "Lzaux", ",", 
      "dLzauxdr1", ",", "ddLzauxdr1de", ",", "sign"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dEdr1", "=", 
      RowBox[{"dEgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ddEdr1de", "=", 
      RowBox[{"-", 
       RowBox[{"ddEgdr1desph", "[", 
        RowBox[{"a", ",", "p", ",", "x"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x", "==", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"sign", "=", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{"sign", "=", 
        RowBox[{"RealSign", "[", "x", "]"}]}]}], "\[IndentingNewLine]", "]"}],
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Lzaux", "=", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["z1", "2"]}]}], ")"}], 
           SuperscriptBox["Eg", "2"]}]}], ")"}]}]]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dLzauxdr1", "=", 
      FractionBox[
       RowBox[{"dEdr1", " ", "Eg", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
        
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], "2"]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Eg", "2"]}], ")"}], " ", 
            SuperscriptBox["z1", "2"]}]}], ")"}]}]]]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ddLzauxdr1de", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Eg", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "ddEdr1de"}], "+", 
                 RowBox[{"5", " ", "dEdr1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"ddEdr1de", "+", 
                    RowBox[{"2", " ", "dEdr1"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}],
               "+", 
              RowBox[{"p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ddEdr1de", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}],
                  "+", 
                 RowBox[{"dEdr1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["Eg", "2"], " ", "p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"3", " ", "p"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "ddEdr1de"}], "-", "dEdr1", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"ddEdr1de", "+", "dEdr1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}],
               "+", 
              RowBox[{"p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "ddEdr1de", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}],
                  "+", 
                 RowBox[{"dEdr1", " ", "p", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "-", 
                    RowBox[{"4", " ", "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["Eg", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox["z1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Eg", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", "ddEdr1de"}], "+", 
              RowBox[{"ddEdr1de", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
              RowBox[{"dEdr1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
            SuperscriptBox["z1", "4"]}]}], ")"}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["Eg", "2"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Eg", "2"]}], ")"}], " ", 
             SuperscriptBox["z1", "2"]}]}], ")"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1", "2"]}]}], ")"}], "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a", " ", "p", " ", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["z1", "2"]}], ")"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "p", " ", "ddEdr1de"}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "dEdr1"}], "+", "ddEdr1de"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["z1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"dEdr1", "+", "ddEdr1de"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"sign", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
            "dLzauxdr1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["z1", "2"]}]}], ")"}], " ", "ddLzauxdr1de"}]}], 
          ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.920621677118203*^9, {3.92062193910535*^9, 3.9206220824403152`*^9}, {
   3.920622264968575*^9, 3.920622303699978*^9}, {3.920622354345386*^9, 
   3.920622356235181*^9}, {3.92062239022497*^9, 3.920622408044202*^9}, 
   3.920622439472954*^9, {3.920622486807139*^9, 3.920622488122801*^9}, {
   3.920623388092729*^9, 3.920623416686288*^9}, {3.920623453029478*^9, 
   3.92062347650349*^9}, 3.920624037738522*^9, 3.920624351543871*^9, {
   3.920624381931703*^9, 3.920624383931831*^9}, 3.9206245884076147`*^9, 
   3.920625683773694*^9, {3.920625738276554*^9, 3.9206258265257273`*^9}, 
   3.920625985257968*^9, 3.9206260175287523`*^9, 3.920629503419485*^9, 
   3.920629549732196*^9, {3.920629620216195*^9, 3.9206296229881153`*^9}, {
   3.920629667914482*^9, 3.920629686113756*^9}, 3.9206298869184847`*^9, 
   3.9206453424872227`*^9, {3.920645375911057*^9, 3.92064537747045*^9}, {
   3.920645424570199*^9, 3.92064542989473*^9}, {3.920645462813822*^9, 
   3.92064549996416*^9}, {3.920645748177396*^9, 3.920645760765091*^9}, {
   3.9206457986682177`*^9, 3.920645949397928*^9}, {3.9207186701421556`*^9, 
   3.9207187060547533`*^9}, {3.920868670000785*^9, 3.920868682016704*^9}, 
   3.9208839697983027`*^9, {3.9208919695000067`*^9, 3.920892005887446*^9}, {
   3.9208920577097883`*^9, 3.920892076743804*^9}, 3.9208958908641777`*^9, {
   3.9216870859818583`*^9, 3.921687089735737*^9}, {3.921687783412549*^9, 
   3.9216877863123407`*^9}, 3.9216886619673433`*^9, {3.921688703047234*^9, 
   3.9216887235142307`*^9}, {3.921688819544331*^9, 3.921688897440186*^9}, {
   3.921689064955299*^9, 3.9216890961569843`*^9}, {3.921689149081316*^9, 
   3.921689156986355*^9}, {3.921690406725552*^9, 3.921690414949012*^9}, 
   3.921690617376317*^9, 3.9216907062437077`*^9, {3.92169076978726*^9, 
   3.921690804282173*^9}, 3.921691324388324*^9, 3.9216914197055807`*^9, 
   3.921691897439762*^9, {3.9216927356478567`*^9, 3.921692792518305*^9}, {
   3.921692877550433*^9, 3.921692881685381*^9}, 3.9217331350550203`*^9, {
   3.921733169679049*^9, 3.921733169709736*^9}, {3.921735812858677*^9, 
   3.921735812864303*^9}, {3.957061859704225*^9, 3.957061860020198*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d6005833-ad97-40a5-8c7d-3e2240c444ef"]
}, Closed]],

Cell[CellGroupData[{

Cell["Derivatives Carter constant", "Subsubsection",
 CellChangeTimes->{{3.9186155213672256`*^9, 3.9186155556019297`*^9}, {
  3.920800183902108*^9, 
  3.920800197885985*^9}},ExpressionUUID->"3d2878f9-0ca0-490b-9153-\
6ab9fdacc72c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dKgdz1sph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Eg", ",", "dEgdz1", ",", "Lzg", ",", "dLzgdz1", ",", "z1"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzg", "=", 
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dEgdz1", "=", 
      RowBox[{"dEgdz1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dLzgdz1", "=", 
      RowBox[{"dLzgdz1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "z1"}], "-", 
         RowBox[{"Eg", " ", 
          RowBox[{"(", 
           RowBox[{"dLzgdz1", "-", 
            RowBox[{"a", " ", "dEgdz1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"z1", "^", "2"}]}], ")"}]}], "+", 
            RowBox[{"a", " ", "z1", " ", "Eg"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "Lzg", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "dEgdz1"}], "+", 
         FractionBox["dLzgdz1", 
          RowBox[{"1", "-", 
           RowBox[{"z1", "^", "2"}]}]], "+", 
         FractionBox[
          RowBox[{"z1", " ", "Lzg"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"z1", "^", "2"}]}], ")"}], "^", "2"}]]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.92080047829668*^9, 3.920800502196886*^9}, {
  3.920800638738318*^9, 3.9208010330149603`*^9}, {3.920868956042601*^9, 
  3.920868969175415*^9}, {3.9570618257171183`*^9, 3.95706182613979*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"72661700-90c3-4db6-87dc-fa8010a07682"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dKgdr1sph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Eg", ",", "dEgdr1", ",", "Lzg", ",", "Lzgx0", ",", "dLzgdr1", ",", 
      "dLzgdr1x0", ",", "z1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzg", "=", 
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzgx0", "=", 
      RowBox[{"Lzgsphx0", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dEgdr1", "=", 
      RowBox[{"dEgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dLzgdr1", "=", 
      RowBox[{"dLzgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dLzgdr1x0", "=", 
      RowBox[{"dLzgdr1sphx0", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "dEgdr1"}], "+", "dLzgdr1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "Eg"}], "+", "Lzg"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"z1", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"a", "^", "2"}], " ", "dEgdr1", " ", "Eg"}], "+", 
         RowBox[{"2", " ", "dLzgdr1x0", " ", "Lzgx0"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.92080047829668*^9, 3.920800502196886*^9}, {
   3.920800638738318*^9, 3.9208010330149603`*^9}, {3.920801394635899*^9, 
   3.920801485426899*^9}, {3.9208018758986998`*^9, 3.920801880942101*^9}, {
   3.920868973583312*^9, 3.920868983757175*^9}, {3.920898688293051*^9, 
   3.9208987531357107`*^9}, 3.921733135056917*^9, {3.921733245583066*^9, 
   3.921733245585973*^9}, 3.921733284731867*^9, {3.921765657865303*^9, 
   3.921765657868683*^9}, {3.921765700199109*^9, 3.921765700205998*^9}, {
   3.957061819546826*^9, 3.957061822568556*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"cdea3fac-174e-4096-a9d0-4fc14bf4c309"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddKgdr1desph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Eg", ",", "dEgdr1", ",", "ddEgdr1de", ",", "Lzg", ",", "Lzgx0", ",", 
      "dLzgdr1", ",", "ddLzgdr1de", ",", "ddLzgdr1dex0", ",", "z1"}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzg", "=", 
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzgx0", "=", 
      RowBox[{"Lzgsphx0", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dEgdr1", "=", 
      RowBox[{"dEgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dLzgdr1", "=", 
      RowBox[{"dLzgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ddEgdr1de", "=", 
      RowBox[{"ddEgdr1desph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ddLzgdr1de", "=", 
      RowBox[{"ddLzgdr1desph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ddLzgdr1dex0", "=", 
      RowBox[{"ddLzgdr1desphx0", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "ddEgdr1de"}], "+", "ddLzgdr1de"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "Eg"}], "+", "Lzg"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"z1", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"a", "^", "2"}], " ", "ddEgdr1de", " ", "Eg"}], "+", 
         RowBox[{"2", " ", "ddLzgdr1dex0", " ", "Lzgx0"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.92080047829668*^9, 3.920800502196886*^9}, {
   3.920800638738318*^9, 3.9208010330149603`*^9}, {3.920801394635899*^9, 
   3.920801485426899*^9}, {3.9208018758986998`*^9, 3.920801880942101*^9}, {
   3.920804118741818*^9, 3.92080412053898*^9}, {3.920804226213526*^9, 
   3.920804495831333*^9}, {3.920804698341313*^9, 3.920804722129163*^9}, {
   3.920804798619615*^9, 3.92080480755226*^9}, {3.920805182484132*^9, 
   3.920805207747944*^9}, {3.9208087039639683`*^9, 3.920808726541058*^9}, {
   3.920869023029744*^9, 3.9208690417326107`*^9}, {3.920894020990675*^9, 
   3.920894023391531*^9}, {3.920898770713608*^9, 3.920898820452772*^9}, 
   3.921733135058957*^9, 3.9217332455887337`*^9, {3.921765657870296*^9, 
   3.921765657871457*^9}, {3.9217657002074203`*^9, 3.921765700208659*^9}, {
   3.957061813153946*^9, 3.957061815604496*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9e4b1324-6735-4d0a-bc61-aa9e5eaad684"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Shifts constants of motion for spherical orbits in FT gauge - regularization \
expressions from the Hamilton-Jacobi formalism\
\>", "Section",
 CellChangeTimes->{{3.9048312932207537`*^9, 3.9048313082036943`*^9}, {
   3.904831699069353*^9, 3.904831729363872*^9}, {3.905504671793645*^9, 
   3.905504679068967*^9}, {3.905505860278178*^9, 3.9055058639821463`*^9}, {
   3.905513153818207*^9, 3.9055131622197437`*^9}, 3.9099289948721123`*^9, {
   3.910949826622512*^9, 3.9109498413403788`*^9}, 3.910956966819826*^9, {
   3.91319846666994*^9, 3.913198467484501*^9}, {3.913198994814927*^9, 
   3.913198997707469*^9}, {3.913567528539832*^9, 3.913567557266404*^9}, {
   3.913567589679412*^9, 3.913567598251321*^9}, {3.914758626571806*^9, 
   3.914758647656829*^9}, {3.921752741058612*^9, 3.921752742075027*^9}, {
   3.921925611037238*^9, 3.9219256115518637`*^9}, {3.9467154305769043`*^9, 
   3.946715444816925*^9}, {3.946716390814982*^9, 3.9467163927175217`*^9}, {
   3.9569037144501657`*^9, 3.956903720307728*^9}, {3.956907296531283*^9, 
   3.956907311236663*^9}, {3.95690734150045*^9, 
   3.956907349846097*^9}},ExpressionUUID->"2ab6b08d-ebf4-42d2-a002-\
ad1222a84273"],

Cell["\<\
The shifts to the constants of motion in the fixed turning point gauge  in \
the Hamilton-Jacobi formalism is given\
\>", "Text",
 CellChangeTimes->{{3.9569051030988197`*^9, 3.9569051164318666`*^9}, {
  3.956905381916485*^9, 
  3.9569054217668047`*^9}},ExpressionUUID->"5f398212-72b5-471e-a580-\
684add64b314"],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", GridBox[{
      {
       SuperscriptBox["\[Delta]E", "DH"]},
      {
       SubsuperscriptBox["\[Delta]J", "z", "DH"]},
      {
       SuperscriptBox["\[Delta]K", "DH"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "=", 
  RowBox[{
   RowBox[{"-", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["E", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["r", 
            RowBox[{"1", "g"}]]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["E", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["r", 
            RowBox[{"2", "g"}]]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["E", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["z", 
            RowBox[{"1", "g"}]]}]]},
        {
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["L", "zg"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["r", 
            RowBox[{"1", "g"}]]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["L", "zg"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["r", 
            RowBox[{"2", "g"}]]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["L", "zg"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["z", 
            RowBox[{"1", "g"}]]}]]},
        {
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["K", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["r", 
            RowBox[{"1", "g"}]]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["K", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["r", 
            RowBox[{"2", "g"}]]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["K", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["z", 
            RowBox[{"1", "g"}]]}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"\[LeftAngleBracket]", 
         SubsuperscriptBox["r", "1", "FC"], "\[RightAngleBracket]"}]},
       {
        RowBox[{"\[LeftAngleBracket]", 
         SubsuperscriptBox["r", 
          RowBox[{"2", "s"}], "FC"], "\[RightAngleBracket]"}]},
       {
        RowBox[{"\[LeftAngleBracket]", 
         SubsuperscriptBox["z", 
          RowBox[{"1", "s"}], "FC"], "\[RightAngleBracket]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
  3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
  3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
  3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
  3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
  3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
  3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
  3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
  3.956905915879587*^9}, {3.956906123340165*^9, 
  3.956906137876157*^9}},ExpressionUUID->"e4d0bc77-c519-46e6-a3cf-\
86194134b29d"],

Cell[TextData[{
 "where ",
 Cell[BoxData[
  RowBox[{"\[LeftAngleBracket]", 
   SubsuperscriptBox["r", "1", "FC"], "\[RightAngleBracket]"}]], 
  "DisplayFormula",
  CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
   3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
   3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
   3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
   3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
   3.956905915879587*^9}, {3.956906123340165*^9, 3.956906137876157*^9}},
  ExpressionUUID->"19e399f8-5830-4198-abb4-5dbd48946df4"],
 ", ",
 Cell[BoxData[
  RowBox[{"\[LeftAngleBracket]", 
   SubsuperscriptBox["r", "2", "FC"], "\[RightAngleBracket]"}]], 
  "DisplayFormula",
  CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
   3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
   3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
   3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
   3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
   3.956905915879587*^9}, {3.956906123340165*^9, 3.956906137876157*^9}},
  ExpressionUUID->"fcaec6cd-3457-408f-a65a-2c7ed19bb5c3"],
 " and ",
 Cell[BoxData[
  RowBox[{"\[LeftAngleBracket]", 
   SubsuperscriptBox["z", 
    RowBox[{"1", "s"}], "FC"], "\[RightAngleBracket]"}]], "DisplayFormula",
  CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
   3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
   3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
   3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
   3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
   3.956905915879587*^9}, {3.956906123340165*^9, 3.956906137876157*^9}},
  ExpressionUUID->"da56327f-fa43-44de-aab6-1a6bb4ad976e"],
 " are the average of the shifts to the constants of motion in the fixed \
constants of motion gauge, given in.\nThese shifts diverges in the limit of a \
geodesic spherical orbits, i.e. for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "g"], "->", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "021ed202-40a0-4eae-a80c-6557e9373653"],
 ". However, the shifts to the constants of motion ",
 Cell[BoxData[
  SuperscriptBox["\[Delta]E", "DH"]], "DisplayFormula",
  CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
   3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
   3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
   3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
   3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
   3.956905915879587*^9}, {3.956906123340165*^9, 3.956906137876157*^9}},
  ExpressionUUID->"64853253-6115-45da-9081-6fe97c03e125"],
 ", ",
 Cell[BoxData[
  SubsuperscriptBox["\[Delta]J", "z", "DH"]], "DisplayFormula",
  CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
   3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
   3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
   3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
   3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
   3.956905915879587*^9}, {3.956906123340165*^9, 3.956906137876157*^9}},
  ExpressionUUID->"34489975-3c33-47f2-9fd0-ed40fbacdbed"],
 " and ",
 Cell[BoxData[
  SuperscriptBox["\[Delta]K", "DH"]], "DisplayFormula",
  CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
   3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
   3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
   3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
   3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
   3.956905915879587*^9}, {3.956906123340165*^9, 3.956906137876157*^9}},
  ExpressionUUID->"bb6dcd2c-a395-4136-82da-8682fe6e0f61"],
 " are finite."
}], "Text",
 CellChangeTimes->{{3.9569051030988197`*^9, 3.9569051164318666`*^9}, {
  3.956905381916485*^9, 3.9569054217668047`*^9}, {3.956906158666472*^9, 
  3.956906304024856*^9}, {3.956906407747321*^9, 
  3.95690641351523*^9}},ExpressionUUID->"26ff967c-2e10-498d-8847-\
6d722a67e4cd"],

Cell[TextData[{
 "Expansion of the Jacobian matrix around ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "g"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "15b9d603-ee06-4bb8-b87c-eab0176e41ee"]
}], "Text",
 CellChangeTimes->{{3.9569051030988197`*^9, 3.9569051164318666`*^9}, {
  3.956905381916485*^9, 3.9569054217668047`*^9}, {3.956906319702506*^9, 
  3.9569063472524652`*^9}},ExpressionUUID->"b0f80fe8-72c6-4930-9c9b-\
0c1b3f1fd7b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jacobiansph", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dEdre0", "+", 
        RowBox[{"e", " ", "dEdr1e1"}]}], ",", 
       RowBox[{"dEdre0", "+", 
        RowBox[{"e", " ", "dEdr2e1"}]}], ",", "dEdz1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dJdre0", "+", 
        RowBox[{"e", " ", "dJdr1e1"}]}], ",", 
       RowBox[{"dJdre0", "+", 
        RowBox[{"e", " ", "dJdr2e1"}]}], ",", "dJdz1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dKdre0", "+", 
        RowBox[{"e", " ", "dKdr1e1"}]}], ",", 
       RowBox[{"dKdre0", "+", 
        RowBox[{"e", " ", "dKdr2e1"}]}], ",", "dKdz1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914764253046997*^9, 3.914764269818955*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d52baf16-d494-4bb6-acd0-8ee643b62abc"],

Cell[TextData[{
 "Expansion of the average of the turning points shifts in the fixed \
constants of motion around ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "g"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "2820cfce-9d38-4aec-b095-412a05ef396a"]
}], "Text",
 CellChangeTimes->{{3.9569051030988197`*^9, 3.9569051164318666`*^9}, {
  3.956905381916485*^9, 3.9569054217668047`*^9}, {3.956906319702506*^9, 
  3.9569063472524652`*^9}, {3.956906496584104*^9, 
  3.956906538946961*^9}},ExpressionUUID->"d17ef26a-3368-4fe0-8168-\
37e5265eaffe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[LeftAngleBracket]", 
   SubsuperscriptBox["r", "1", "FC"], "\[RightAngleBracket]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "e"], 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      SubsuperscriptBox["r", 
       RowBox[{"1", "s"}], "FC"], "\[RightAngleBracket]"}], "div"]}], "+", 
   SubscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     SubsuperscriptBox["r", 
      RowBox[{"1", "s"}], "FC"], "\[RightAngleBracket]"}], "finite"], "+", 
   RowBox[{"O", "[", 
    SuperscriptBox["e", "2"], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[LeftAngleBracket]", 
   SubsuperscriptBox["r", 
    RowBox[{"2", "s"}], "FC"], "\[RightAngleBracket]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "e"], 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      SubsuperscriptBox["r", 
       RowBox[{"2", "s"}], "FC"], "\[RightAngleBracket]"}], "div"]}], "+", 
   SubscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     SubsuperscriptBox["r", 
      RowBox[{"2", "s"}], "FC"], "\[RightAngleBracket]"}], "finite"], "+", 
   RowBox[{"O", "[", 
    SuperscriptBox["e", "2"], "]"}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
  3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
  3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
  3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
  3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
  3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
  3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
  3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
  3.956905915879587*^9}, {3.956906123340165*^9, 3.956906137876157*^9}, {
  3.956906912247799*^9, 
  3.956907036504092*^9}},ExpressionUUID->"2df90806-d801-4429-a204-\
4678e966c131"],

Cell["\<\
It can be show that each term of the expansion satisfy the conditions\
\>", "Text",
 CellChangeTimes->{{3.9569051030988197`*^9, 3.9569051164318666`*^9}, {
  3.956905381916485*^9, 3.9569054217668047`*^9}, {3.956906319702506*^9, 
  3.9569063472524652`*^9}, {3.956906496584104*^9, 3.956906538946961*^9}, {
  3.956907039918441*^9, 3.9569070738431396`*^9}, {3.957085603488471*^9, 
  3.957085611351283*^9}},ExpressionUUID->"c343fa9d-b76e-475f-982c-\
dcd4b8140278"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    SubsuperscriptBox["r", 
     RowBox[{"1", "s"}], "FC"], "\[RightAngleBracket]"}], "div"], "=", 
  RowBox[{"-", 
   SubscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     SubsuperscriptBox["r", 
      RowBox[{"2", "s"}], "FC"], "\[RightAngleBracket]"}], "div"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    SubsuperscriptBox["r", 
     RowBox[{"1", "s"}], "FC"], "\[RightAngleBracket]"}], "finite"], "=", 
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    SubsuperscriptBox["r", 
     RowBox[{"2", "s"}], "FC"], "\[RightAngleBracket]"}], 
   "finite"]}]}], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
  3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
  3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
  3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
  3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
  3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
  3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
  3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
  3.956905915879587*^9}, {3.956906123340165*^9, 3.956906137876157*^9}, {
  3.956906912247799*^9, 3.956907036504092*^9}, {3.9569070821393023`*^9, 
  3.956907109618664*^9}},ExpressionUUID->"64ba6577-50aa-4a44-95a1-\
bdad7d91e329"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]turningptFCsph", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "e"], "\[Delta]r1avgdiv"}], "+", 
       "\[Delta]r1avgfinite"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "e"], "\[Delta]r2avgdiv"}], "+", 
       "\[Delta]r2avgfinite"}], ",", "\[Delta]z1avg"}], "}"}], "/.", 
    RowBox[{"\[Delta]r1avgdiv", "->", 
     RowBox[{"-", "\[Delta]r2avgdiv"}]}]}], "/.", 
   RowBox[{"\[Delta]r1avgfinite", "->", "\[Delta]r2avgfinite"}]}]}]], "Input",\

 CellChangeTimes->{{3.956906558722478*^9, 3.956906645550212*^9}, {
  3.956906797755728*^9, 3.95690682030482*^9}, {3.956907186054234*^9, 
  3.9569071867228203`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"f720a8a2-6f89-4c36-8c1b-7a29cdc5bccd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[Delta]r2avgdiv", "e"]}], "+", "\[Delta]r2avgfinite"}], ",", 
   RowBox[{
    FractionBox["\[Delta]r2avgdiv", "e"], "+", "\[Delta]r2avgfinite"}], ",", 
   "\[Delta]z1avg"}], "}"}]], "Output",
 CellChangeTimes->{
  3.956907124461649*^9, 3.956907194293014*^9, 3.957060078784521*^9, {
   3.957085575949491*^9, 3.957085590034554*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"29bc95bd-53e9-4246-8f1d-c50511ca8148"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]constsph", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"jacobiansph", ".", "\[Delta]turningptFCsph"}], "//", 
      "Simplify"}], ")"}]}], "/.", 
   RowBox[{"e", "->", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.914520126401671*^9, 3.914520230060177*^9}, {
   3.9145819253079767`*^9, 3.914582053967794*^9}, {3.914764343902322*^9, 
   3.914764373740406*^9}, {3.9147646064439583`*^9, 3.914764706531149*^9}, {
   3.91476529568474*^9, 3.9147652980603*^9}, {3.914767228835677*^9, 
   3.914767243697567*^9}, 3.914767387219533*^9, {3.914767433512722*^9, 
   3.914767472994516*^9}, 3.9147683695520678`*^9, 3.914769907615759*^9, {
   3.956907135487591*^9, 3.9569071724051027`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"cb4bcb4b-802c-41cd-9118-3364815374bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"dEdr1e1", " ", "\[Delta]r2avgdiv"}], "-", 
    RowBox[{"dEdr2e1", " ", "\[Delta]r2avgdiv"}], "-", 
    RowBox[{"2", " ", "dEdre0", " ", "\[Delta]r2avgfinite"}], "-", 
    RowBox[{"dEdz1", " ", "\[Delta]z1avg"}]}], ",", 
   RowBox[{
    RowBox[{"dJdr1e1", " ", "\[Delta]r2avgdiv"}], "-", 
    RowBox[{"dJdr2e1", " ", "\[Delta]r2avgdiv"}], "-", 
    RowBox[{"2", " ", "dJdre0", " ", "\[Delta]r2avgfinite"}], "-", 
    RowBox[{"dJdz1", " ", "\[Delta]z1avg"}]}], ",", 
   RowBox[{
    RowBox[{"dKdr1e1", " ", "\[Delta]r2avgdiv"}], "-", 
    RowBox[{"dKdr2e1", " ", "\[Delta]r2avgdiv"}], "-", 
    RowBox[{"2", " ", "dKdre0", " ", "\[Delta]r2avgfinite"}], "-", 
    RowBox[{"dKdz1", " ", "\[Delta]z1avg"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.914768371159215*^9, 3.9147699139391317`*^9, 3.9148768611130667`*^9, 
   3.9149102066073217`*^9, 3.914911129702545*^9, 3.914911987386074*^9, 
   3.9149129247151213`*^9, 3.917013933667234*^9, 3.917014311071993*^9, 
   3.917015448267805*^9, 3.917341842931746*^9, 3.917342340879548*^9, 
   3.91734682013728*^9, 3.932114879980537*^9, 3.9478378392505693`*^9, 
   3.9568970202167873`*^9, {3.956907124498211*^9, 3.956907194314837*^9}, 
   3.957060078814575*^9, {3.957085575983539*^9, 3.957085590050419*^9}},
 CellLabel->"Out[18]=",ExpressionUUID->"4be6c53b-ddf2-44bd-80f5-6dc893b3940f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Function for shifts constants of motion", "Subsection",
 CellChangeTimes->{{3.956904941245623*^9, 
  3.956904963603682*^9}},ExpressionUUID->"ef7f0b82-9b9e-4e80-8540-\
e0aba6e6f5c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]constmotionsph", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Eg", ",", "dEgdr1", ",", "ddEgdr1de", ",", "dEgdz1", ",", "Lzg", ",", 
      "Lzgx0", ",", "dLzgdr1", ",", "ddLzgdr1de", ",", "dLzgdz1", ",", "Kg", ",",
       "dKgdr1", ",", "ddKgdr1de", ",", "dKgdz1", ",", "z1", ",", "z2", ",", 
      "kz", ",", "ellK", ",", "r3", ",", "r4", ",", "\[CapitalDelta]", ",", 
      "\[Delta]r1sparfin", ",", "\[Delta]r1spardiv", ",", "sign", ",", 
      "\[Delta]z1spar", ",", "\[Delta]Eg", ",", "\[Delta]Lzg", ",", 
      "\[Delta]Kg"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z1", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"z2", "=", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Eg", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"Lzgx0", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Eg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzg", "=", 
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzgx0", "=", 
      RowBox[{"Lzgsphx0", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Kg", "=", 
      RowBox[{"Kgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dEgdr1", "=", 
      RowBox[{"dEgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ddEgdr1de", "=", 
      RowBox[{"ddEgdr1desph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dLzgdr1", "=", 
      RowBox[{"dLzgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ddLzgdr1de", "=", 
      RowBox[{"ddLzgdr1desph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dKgdr1", "=", 
      RowBox[{"dKgdr1sph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ddKgdr1de", "=", 
      RowBox[{"ddKgdr1desph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"kz", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"a", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Eg", "^", "2"}]}], ")"}], " ", 
        RowBox[{"z1", "^", "2"}]}], 
       RowBox[{"z2", "^", "2"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ellK", "=", 
      RowBox[{"EllipticK", "[", "kz", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"r3", "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"Eg", "^", "2"}]}]], "-", "p", "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "Eg"}], "+", "Lzg"}], ")"}], "^", 
                "2"}]}], "+", "Kg"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"Eg", "^", "2"}]}], ")"}], " ", 
            RowBox[{"p", "^", "2"}]}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"1", "-", 
               RowBox[{"Eg", "^", "2"}]}]]}], "+", "p"}], ")"}], "^", 
          "2"}]}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"r4", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"a", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "Eg"}], "+", "Lzg"}], ")"}], "^", 
            "2"}]}], "+", "Kg"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Eg", "^", "2"}]}], ")"}], " ", 
        RowBox[{"p", "^", "2"}], " ", "r3"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sign", "=", 
      RowBox[{"RealSign", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "a"}], " ", "Eg"}], "+", "Lzg"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]", "=", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]r1spardiv", "=", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["Kg"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "Lzg"}], "+", 
             RowBox[{"Eg", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"Kg", "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], " ", "sign"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Eg", "^", "2"}]}], ")"}], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"Kg", "+", 
          RowBox[{"p", "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", "r3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", "r4"}], ")"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]r1sparfin", "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Kg", "+", 
           RowBox[{"p", "^", "2"}]}], ")"}], "^", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Kg", "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "^", "2"}], " ", "Eg"}], "-", 
             RowBox[{"a", " ", "Lzg"}], "+", 
             RowBox[{"Eg", " ", 
              RowBox[{"p", "^", "2"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"p", "^", "2"}], " ", "ellK"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Kg", "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], " ", 
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"a", "^", "2"}], " ", 
                   RowBox[{"z1", "^", "2"}]}], 
                  RowBox[{"p", "^", "2"}]]}], ",", "kz"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           SqrtBox["Kg"], " ", "p", " ", "ellK"}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"Eg", "^", "2"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "r3"}], ")"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "r4"}], ")"}], "^", "2"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "p", " ", "\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"Kg", "+", 
               RowBox[{"p", "^", "2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"p", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"p", "-", "r4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Eg", " ", 
                SqrtBox["Kg"]}], "+", 
               RowBox[{"a", " ", "sign"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", 
                RowBox[{"(", 
                 RowBox[{"Kg", "+", 
                  RowBox[{"p", "^", "2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"p", "-", "r3"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]", 
                   RowBox[{"(", 
                    RowBox[{"Kg", "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Kg", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", 
                    RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"a", "^", "2"}]}], "+", "p"}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"p", "-", "r3"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"p", "-", "r4"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox["Kg"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "Lzg"}], "+", 
                  RowBox[{"Eg", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"a", " ", 
                RowBox[{"(", 
                 RowBox[{"Kg", "+", 
                  RowBox[{"p", "^", "2"}]}], ")"}], " ", "sign"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"z1", "==", "0"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{"\[Delta]z1spar", "=", "0"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{
        RowBox[{"\[Delta]z1spar", "=", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"Kg", "+", 
              RowBox[{"p", "^", "2"}]}], ")"}], " ", "z1", " ", 
            RowBox[{"(", 
             RowBox[{"Lzg", "+", 
              RowBox[{"a", " ", "Eg", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"z1", "^", "2"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"Eg", "^", "2"}]}], ")"}], " ", 
               RowBox[{"z1", "^", "2"}]}], "+", 
              RowBox[{"z2", "^", "2"}]}], ")"}]}], 
           RowBox[{
            SqrtBox["Kg"], " ", 
            RowBox[{"(", 
             RowBox[{"Kg", "-", 
              RowBox[{
               RowBox[{"a", "^", "2"}], " ", 
               RowBox[{"z1", "^", "2"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"a", "^", "2"}], 
               RowBox[{"z1", "^", "2"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"a", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"Eg", "^", "2"}]}], ")"}], " ", 
               RowBox[{"z1", "^", "2"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"z2", "^", "2"}]}]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"2", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z1", "^", "2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["Kg"], " ", 
               RowBox[{"(", 
                RowBox[{"Lzg", "-", 
                 RowBox[{"a", " ", "Eg", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"z1", "^", "2"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Kg", "-", 
                 RowBox[{
                  RowBox[{"a", "^", "2"}], " ", 
                  RowBox[{"z1", "^", "2"}]}]}], ")"}], " ", "sign"}]}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Kg", "-", 
              RowBox[{
               RowBox[{"a", "^", "2"}], " ", 
               RowBox[{"z1", "^", "2"}]}]}], ")"}], "z1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"a", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"Eg", "^", "2"}]}], ")"}], 
               RowBox[{"z1", "^", "2"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"z2", "^", "2"}]}]}], ")"}]}]]}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"z1", "==", "1"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{
        RowBox[{"\[Delta]Eg", "=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"a", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"a", "^", "2"}]}], "+", 
               RowBox[{"p", "^", "2"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"a", "^", "4"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"a", "^", "2"}], " ", "p"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
                RowBox[{"p", "^", "3"}]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "^", "2"}], "+", 
                  RowBox[{"p", "^", "2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
                   RowBox[{"p", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"a", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "p"}], ")"}]}]}], ")"}]}], ")"}], 
              RowBox[{"3", "/", "2"}]], " ", "\[CapitalDelta]"}]]}], 
          FractionBox[
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"Kg", "+", 
              RowBox[{"p", "^", "2"}]}], ")"}], "Lzgx0"}], 
           RowBox[{
            SqrtBox["Kg"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"a", "^", "2"}]}], "+", "Kg"}], ")"}]}]]}]}], ";", 
        "\[IndentingNewLine]", "\t", 
        RowBox[{"\[Delta]Lzg", "=", 
         FractionBox[
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"Kg", "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], 
           RowBox[{"Lzgx0", "^", "2"}]}], 
          RowBox[{
           SqrtBox["Kg"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"a", "^", "2"}]}], "+", "Kg"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}]}]]}], ";", 
        "\[IndentingNewLine]", "\t", 
        RowBox[{"\[Delta]Kg", "=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"a", " ", "Lzgx0", " ", 
             RowBox[{"(", 
              RowBox[{"Kg", "+", 
               SuperscriptBox["p", "2"]}], ")"}]}], 
            RowBox[{
             SqrtBox["Kg"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"a", "^", "2"}]}], "+", "Kg"}], ")"}], " "}]]}], 
          FractionBox[
           RowBox[{"2", " ", "a", " ", "p", " ", "\[CapitalDelta]", 
            SqrtBox["p"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"a", "^", "2"}]}], " ", "+", 
              RowBox[{"p", "^", "2"}]}]]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
               RowBox[{"p", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"a", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "p"}], ")"}]}]}], ")"}], "^", "2"}]]}]}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\t", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ddEgdr1de", " ", "\[Delta]r1spardiv"}], "+", 
              RowBox[{"dEgdr1", " ", "\[Delta]r1sparfin"}]}], ")"}]}], "-", 
           "\[Delta]Eg"}], ",", 
          RowBox[{"-", "\[Delta]Lzg"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ddKgdr1de", " ", "\[Delta]r1spardiv"}], "+", 
              RowBox[{"dKgdr1", " ", "\[Delta]r1sparfin"}]}], ")"}]}], "-", 
           "\[Delta]Kg"}]}], "}"}]}], "\[IndentingNewLine]", "\t", ",", 
       "\[IndentingNewLine]", "\t", 
       RowBox[{
        RowBox[{"dEgdz1", "=", 
         RowBox[{"dEgdz1sph", "[", 
          RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\t", 
        RowBox[{"dLzgdz1", "=", 
         RowBox[{"dLzgdz1sph", "[", 
          RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\t", 
        RowBox[{"dKgdz1", "=", 
         RowBox[{"dKgdz1sph", "[", 
          RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\t", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ddEgdr1de", " ", "\[Delta]r1spardiv"}], "+", 
              RowBox[{"dEgdr1", " ", "\[Delta]r1sparfin"}]}], ")"}]}], "-", 
           RowBox[{"dEgdz1", " ", "\[Delta]z1spar"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ddLzgdr1de", " ", "\[Delta]r1spardiv"}], "+", 
              RowBox[{"dLzgdr1", " ", "\[Delta]r1sparfin"}]}], ")"}]}], "-", 
           RowBox[{"dLzgdz1", " ", "\[Delta]z1spar"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ddKgdr1de", " ", "\[Delta]r1spardiv"}], "+", 
              RowBox[{"dKgdr1", " ", "\[Delta]r1sparfin"}]}], ")"}]}], "-", 
           RowBox[{"dKgdz1", " ", "\[Delta]z1spar"}]}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.920712695063121*^9, 3.920712714170341*^9}, {
   3.9207127598599463`*^9, 3.9207127713690357`*^9}, {3.92071326725045*^9, 
   3.920713422467695*^9}, {3.92071347592776*^9, 3.92071349000393*^9}, {
   3.920713525811681*^9, 3.9207136564253807`*^9}, {3.920713693798285*^9, 
   3.920713766688567*^9}, {3.920713806183342*^9, 3.92071395267311*^9}, {
   3.92071734330054*^9, 3.920717349564975*^9}, {3.9207175164473658`*^9, 
   3.9207175655660753`*^9}, {3.920717603318254*^9, 3.9207176847779293`*^9}, {
   3.920717729617002*^9, 3.920717741774362*^9}, {3.920718223379734*^9, 
   3.920718235839161*^9}, {3.920718989131996*^9, 3.920719004825863*^9}, {
   3.920719106723776*^9, 3.920719157541603*^9}, {3.920719229343769*^9, 
   3.920719426735899*^9}, {3.9207195232434893`*^9, 3.9207196483421383`*^9}, {
   3.9207196817897873`*^9, 3.920719770408793*^9}, {3.9207198041135406`*^9, 
   3.920719837779101*^9}, {3.9207198749821243`*^9, 3.920719887547599*^9}, {
   3.92071993776598*^9, 3.920719941501116*^9}, {3.920720010095132*^9, 
   3.920720116197151*^9}, {3.92072018940475*^9, 3.9207203516748457`*^9}, {
   3.9207208647407837`*^9, 3.920720874240719*^9}, {3.920720911440391*^9, 
   3.920720914632803*^9}, {3.9207209817873993`*^9, 3.920721009006584*^9}, {
   3.920721041723493*^9, 3.920721047878435*^9}, {3.920721212360057*^9, 
   3.920721241299212*^9}, {3.920721325589567*^9, 3.920721360524807*^9}, {
   3.920721667626273*^9, 3.920721671290039*^9}, {3.9207217982375727`*^9, 
   3.920721799005704*^9}, {3.920722041059555*^9, 3.920722105523025*^9}, {
   3.920722901820125*^9, 3.9207229067246304`*^9}, {3.920722938523141*^9, 
   3.92072300070442*^9}, {3.920723048808243*^9, 3.920723328596883*^9}, {
   3.920723374481166*^9, 3.920723386501471*^9}, {3.920723473598007*^9, 
   3.9207234741350613`*^9}, {3.920723521323585*^9, 3.920723604320857*^9}, {
   3.92079954162964*^9, 3.92079958679526*^9}, {3.920801090560424*^9, 
   3.920801143039179*^9}, {3.920801226350882*^9, 3.920801239525776*^9}, {
   3.920801524311042*^9, 3.9208015664489393`*^9}, {3.920804518517413*^9, 
   3.920804572209525*^9}, {3.9208237851089497`*^9, 3.920823786679143*^9}, {
   3.92082390281818*^9, 3.9208239049301987`*^9}, 3.9208240465210657`*^9, {
   3.920825956540263*^9, 3.920825960697483*^9}, {3.920828816090639*^9, 
   3.920828914397375*^9}, {3.920829007648528*^9, 3.9208290164931517`*^9}, {
   3.920868545406886*^9, 3.920868587331904*^9}, {3.920879308609233*^9, 
   3.9208793145867167`*^9}, {3.9208930707430887`*^9, 3.920893180399063*^9}, {
   3.920893309932171*^9, 3.9208933435280037`*^9}, {3.9208933897378197`*^9, 
   3.920893489710689*^9}, {3.920893549463964*^9, 3.920893741105431*^9}, {
   3.920893824843009*^9, 3.9208938378838778`*^9}, {3.920894094261437*^9, 
   3.920894103342832*^9}, {3.920894208680995*^9, 3.920894248193201*^9}, 
   3.920894312600396*^9, {3.9208961916887302`*^9, 3.920896204416997*^9}, {
   3.920897950297387*^9, 3.920897974313315*^9}, {3.920899435937511*^9, 
   3.920899531809765*^9}, 3.9208996908607283`*^9, 3.920899738860503*^9, {
   3.92090016335343*^9, 3.9209001768847637`*^9}, {3.920900216204451*^9, 
   3.920900239059999*^9}, {3.92090034177922*^9, 3.920900401744211*^9}, {
   3.920901472670726*^9, 3.9209016536458273`*^9}, {3.921407408882677*^9, 
   3.92140743190898*^9}, {3.9214114062734013`*^9, 3.921411453886881*^9}, 
   3.921411796694075*^9, {3.921653507161756*^9, 3.9216535264057627`*^9}, {
   3.921653558744508*^9, 3.921653606237891*^9}, {3.921653712662719*^9, 
   3.921653721061191*^9}, {3.921653800342121*^9, 3.9216538038015614`*^9}, {
   3.921656082932541*^9, 3.9216561447365*^9}, {3.9216607345478487`*^9, 
   3.921660751778932*^9}, {3.921660792465358*^9, 3.921660797817706*^9}, {
   3.921660829755673*^9, 3.9216608376847143`*^9}, {3.921660944620043*^9, 
   3.921660949871646*^9}, {3.92166405167657*^9, 3.9216641146514263`*^9}, {
   3.9216646448469*^9, 3.921664652224947*^9}, {3.921665479293132*^9, 
   3.921665578963169*^9}, {3.921665726154881*^9, 3.921665768396324*^9}, {
   3.921665900712409*^9, 3.921665921688282*^9}, {3.921682798793786*^9, 
   3.9216828112682858`*^9}, {3.921682885406293*^9, 3.92168297849783*^9}, 
   3.921687160111438*^9, 3.9216871973255033`*^9, 3.921687805631731*^9, {
   3.921690903583633*^9, 3.921690905267048*^9}, 3.921691034161605*^9, 
   3.921691330304266*^9, 3.921691549348043*^9, 3.921692055809682*^9, 
   3.921692255065284*^9, {3.921692285912018*^9, 3.921692334222941*^9}, {
   3.921692365145928*^9, 3.921692406505225*^9}, {3.921692930386675*^9, 
   3.921692944724893*^9}, 3.9217331350641747`*^9, 3.9217332455943737`*^9, 
   3.921733284737022*^9, {3.92175671250436*^9, 3.921756715322702*^9}, {
   3.921757064657465*^9, 3.921757067658635*^9}, 3.921764970736238*^9, {
   3.9217656578776083`*^9, 3.9217656578909616`*^9}, {3.921765700213395*^9, 
   3.921765700222293*^9}, {3.92176575464613*^9, 3.921765754663785*^9}, {
   3.95707333932797*^9, 3.9570733739057093`*^9}, {3.9570734986584387`*^9, 
   3.957073513617354*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"fa68265a-f597-4692-a8f3-00a8943a48c1"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Shifts constants of motion for spherical orbits - average of the EoM\
\>", "Section",
 CellChangeTimes->{{3.9048312932207537`*^9, 3.9048313082036943`*^9}, {
   3.904831699069353*^9, 3.904831729363872*^9}, {3.905504671793645*^9, 
   3.905504679068967*^9}, {3.905505860278178*^9, 3.9055058639821463`*^9}, {
   3.905513153818207*^9, 3.9055131622197437`*^9}, 3.9099289948721123`*^9, {
   3.910949826622512*^9, 3.9109498413403788`*^9}, 3.910956966819826*^9, {
   3.91319846666994*^9, 3.913198467484501*^9}, {3.913198994814927*^9, 
   3.913198997707469*^9}, {3.913567528539832*^9, 3.913567557266404*^9}, {
   3.913567589679412*^9, 3.913567598251321*^9}, {3.914758626571806*^9, 
   3.914758647656829*^9}, {3.921752741058612*^9, 3.921752742075027*^9}, {
   3.921925611037238*^9, 3.9219256115518637`*^9}, {3.9467154305769043`*^9, 
   3.946715444816925*^9}, {3.946716390814982*^9, 3.9467163927175217`*^9}, {
   3.9569037144501657`*^9, 3.956903720307728*^9}, {3.956907286592168*^9, 
   3.956907287183701*^9}, {3.956907360341543*^9, 
   3.9569073772328176`*^9}},ExpressionUUID->"6e5f127d-5a6c-49be-8a1c-\
15374db044b1"],

Cell[CellGroupData[{

Cell["Derivation averages", "Subsection",
 CellChangeTimes->{{3.957083760787776*^9, 
  3.95708377605606*^9}},ExpressionUUID->"cfa33888-4aad-462c-acda-\
f74e584cc684"],

Cell["Constraints on the radial EoM for spherical orbits", "Text",
 CellChangeTimes->{{3.93211677456353*^9, 3.932116781759396*^9}, {
  3.957060219509639*^9, 
  3.957060247098587*^9}},ExpressionUUID->"be147248-e824-4394-894b-\
c027ff978f37"],

Cell[BoxData[{
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["dr", "d\[Lambda]"], ")"}], "2"], "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["R", "g"], "+", 
    RowBox[{"q\[Chi]", " ", "\[Delta]R"}]}], "=", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["d", "dr"], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["dr", "d\[Lambda]"], ")"}], "2"]}], "=", 
  RowBox[{
   RowBox[{"2", 
    FractionBox["dr", "d\[Lambda]"], 
    FractionBox["d", "dr"], 
    RowBox[{"(", 
     FractionBox["dr", "d\[Lambda]"], ")"}]}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SubscriptBox["dR", "g"], "dr"], "+", 
     RowBox[{"q\[Chi]", " ", 
      FractionBox["d\[Delta]R", "dr"]}]}], " ", "=", 
    "0"}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
  3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
  3.932117036808673*^9}, {3.932117131651774*^9, 3.932117221227263*^9}, {
  3.957060286733264*^9, 3.957060291978485*^9}, {3.95708363375284*^9, 
  3.957083673465542*^9}},ExpressionUUID->"31f103a0-10ee-4695-9508-\
9c19f099e9ef"],

Cell["which implies, at zero order in the spin (geodesic motion)", "Text",
 CellChangeTimes->{{3.93211722677772*^9, 3.932117230309507*^9}, {
  3.957060271662395*^9, 
  3.957060305326592*^9}},ExpressionUUID->"589bd08b-5925-4944-92ae-\
cf681a061fcd"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["R", "g"], "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox[
   SubscriptBox["dR", "g"], 
   SubscriptBox["dr", "g"]], "=", "0"}]}], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.9570602633188047`*^9, 
   3.957060269319873*^9}, 3.9570603076883593`*^9, {3.957083680295802*^9, 
   3.9570836805929327`*^9}},ExpressionUUID->"fc6773c3-9830-472f-bf84-\
95a77a7ba5a9"],

Cell["while implies, at zero order in the spin (geodesic motion)", "Text",
 CellChangeTimes->{{3.93211722677772*^9, 3.932117230309507*^9}, {
  3.957060271662395*^9, 
  3.957060333108418*^9}},ExpressionUUID->"9b6fc2da-98cc-4445-8c53-\
425a294ba4bd"],

Cell[BoxData[{
 RowBox[{"\[Delta]R", "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["R", "s"], "+", 
    RowBox[{
     FractionBox[
      SubscriptBox["dR", "g"], 
      SubscriptBox["dr", "g"]], "\[Delta]r"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["R", "g"]}], 
      RowBox[{"\[PartialD]", 
       SubscriptBox["E", "g"]}]], "\[Delta]E"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["R", "g"]}], 
      RowBox[{"\[PartialD]", 
       SubscriptBox["L", "zg"]}]], 
     SubscriptBox["\[Delta]L", "z"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["R", "g"]}], 
      RowBox[{"\[PartialD]", 
       SubscriptBox["K", "g"]}]], "\[Delta]K"}]}], "=", 
   RowBox[{
    RowBox[{"0", " ", "\[DoubleRightArrow]", 
     RowBox[{
      SubscriptBox["R", "s"], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[PartialD]", 
         SubscriptBox["R", "g"]}], 
        RowBox[{"\[PartialD]", 
         SubscriptBox["E", "g"]}]], "\[Delta]E"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[PartialD]", 
         SubscriptBox["R", "g"]}], 
        RowBox[{"\[PartialD]", 
         SubscriptBox["L", "zg"]}]], 
       SubscriptBox["\[Delta]L", "z"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[PartialD]", 
         SubscriptBox["R", "g"]}], 
        RowBox[{"\[PartialD]", 
         SubscriptBox["K", "g"]}]], "\[Delta]K"}]}]}], "=", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["d\[Delta]R", "dr"], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     SubscriptBox["dR", "s"], "dr"], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["d", "2"], 
       SubscriptBox["R", "g"]}], 
      SuperscriptBox["dr", "2"]], "\[Delta]r"}], "+", 
    RowBox[{
     FractionBox["d", "dr"], 
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["R", "g"]}], 
      RowBox[{"\[PartialD]", 
       SubscriptBox["E", "g"]}]], "\[Delta]E"}], "+", 
    RowBox[{
     FractionBox["d", "dr"], 
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["R", "g"]}], 
      RowBox[{"\[PartialD]", 
       SubscriptBox["L", "zg"]}]], 
     SubscriptBox["\[Delta]L", "z"]}], "+", 
    RowBox[{
     FractionBox["d", "dr"], 
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["R", "g"]}], 
      RowBox[{"\[PartialD]", 
       SubscriptBox["K", "g"]}]], "\[Delta]K"}]}], "=", "0", 
   " "}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
   3.932117783046238*^9}, 3.954481023649632*^9, {3.957060264849332*^9, 
   3.957060267437574*^9}, {3.957060314578529*^9, 3.957060327641741*^9}, {
   3.957083686320013*^9, 3.957083686555956*^9}, {3.957083746209461*^9, 
   3.957083755410962*^9}, {3.957084081734182*^9, 
   3.957084123145262*^9}},ExpressionUUID->"bca5fb33-065a-4120-8646-\
8d5d367c2a24"],

Cell["By taking the average of the spin correction part", "Text",
 CellChangeTimes->{{3.93211677456353*^9, 3.932116781759396*^9}, {
  3.954480873258543*^9, 
  3.954480905779286*^9}},ExpressionUUID->"03514f10-741c-4863-8b36-\
052261619e1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["R", "s"], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["E", "g"]}]], "\[Delta]E"}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["L", "zg"]}]], 
    SubscriptBox["\[Delta]L", "z"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["K", "g"]}]], "\[Delta]K"}]}], "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[LeftAngleBracket]", 
    FractionBox[
     SubscriptBox["dR", "s"], "dr"], "\[RightAngleBracket]"}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "2"], 
      SubscriptBox["R", "g"]}], 
     SuperscriptBox["dr", "2"]], 
    RowBox[{"\[LeftAngleBracket]", "\[Delta]r", "\[RightAngleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["d", "dr"], 
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["E", "g"]}]], "\[Delta]E"}], "+", 
   RowBox[{
    FractionBox["d", "dr"], 
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["L", "zg"]}]], 
    SubscriptBox["\[Delta]L", "z"]}], "+", 
   RowBox[{
    FractionBox["d", "dr"], 
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["K", "g"]}]], "\[Delta]K"}]}], "=", "0", 
  " "}]}], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
  3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
  3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
  3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
  3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
  3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
  3.9544886799946527`*^9}, {3.957084127342141*^9, 
  3.9570841368936167`*^9}},ExpressionUUID->"70cdfaf5-1d8a-4564-aff6-\
6c6e5862f879"],

Cell["we get", "Text",
 CellChangeTimes->{{3.93211677456353*^9, 3.932116781759396*^9}, {
  3.954480873258543*^9, 3.954480905779286*^9}, {3.954481835459467*^9, 
  3.954481840459996*^9}, {3.957060340155726*^9, 
  3.957060341269829*^9}},ExpressionUUID->"a971c356-7a43-4bc0-a463-\
3907407f8eae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["R", "s"], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["E", "g"]}]], "\[Delta]E"}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["L", "zg"]}]], 
    SubscriptBox["\[Delta]L", "z"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["K", "g"]}]], "\[Delta]K"}]}], "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[LeftAngleBracket]", 
    FractionBox[
     SubscriptBox["dR", "s"], "dr"], "\[RightAngleBracket]"}], "+", 
   RowBox[{
    FractionBox["d", "dr"], 
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["E", "g"]}]], "\[Delta]E"}], "+", 
   RowBox[{
    FractionBox["d", "dr"], 
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["L", "zg"]}]], 
    SubscriptBox["\[Delta]L", "z"]}], "+", 
   RowBox[{
    FractionBox["d", "dr"], 
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["R", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["K", "g"]}]], "\[Delta]K"}]}], "=", "0", 
  " "}]}], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
   3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
   3.9544810059781446`*^9, 3.954481066507073*^9}, 3.954481856239666*^9, {
   3.954488669105278*^9, 3.954488681834959*^9}, {3.957084143437869*^9, 
   3.9570841651755247`*^9}},ExpressionUUID->"77b49d28-9758-430f-bd8e-\
620d64ce69fa"],

Cell[TextData[{
 "An additional constraint can be obtained by imposing that the average to \
polar EoM at the geodesic turning point ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", 
    RowBox[{"1", "g"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3b7fc5db-ad06-4ec0-b50e-26b90d94a232"],
 " is zero"
}], "Text",
 CellChangeTimes->{{3.957060885943132*^9, 3.95706088603843*^9}, {
   3.957060936941059*^9, 3.957060998182909*^9}, 3.9570824893090754`*^9, {
   3.957084193666272*^9, 3.957084219570053*^9}, {3.957084415381258*^9, 
   3.9570844263979588`*^9}},ExpressionUUID->"31b9fbff-cc42-40ed-b30d-\
b26ed3e47777"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[LeftAngleBracket]", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["dz", "d\[Lambda]"], ")"}], "2"], "\[RightAngleBracket]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Z", "g"], "[", 
     SubscriptBox["z", 
      RowBox[{"1", "g"}]], "]"}], "+", 
    RowBox[{"q\[Chi]", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"\[Delta]Z", "[", 
       SubscriptBox["z", 
        RowBox[{"1", "g"}]], "]"}], "\[RightAngleBracket]"}]}]}], "=", 
   "0"}]}]], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
  3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
  3.932117036808673*^9}, {3.932117131651774*^9, 3.932117221227263*^9}, {
  3.957060286733264*^9, 3.957060291978485*^9}, {3.9570609758273687`*^9, 
  3.957060981707786*^9}, {3.957084174227586*^9, 3.9570841852877893`*^9}, {
  3.957084231176036*^9, 
  3.9570842623223333`*^9}},ExpressionUUID->"2ad8a3f9-f37a-44ae-beaa-\
37fad0ac6c9e"],

Cell["which implies", "Text",
 CellChangeTimes->{{3.957084357465789*^9, 
  3.9570843610624657`*^9}},ExpressionUUID->"5a58968d-a610-48e6-be98-\
0d16c0528d48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[LeftAngleBracket]", 
    FractionBox[
     SubscriptBox["dZ", "s"], 
     SubscriptBox["dz", "g"]], "\[RightAngleBracket]"}], "+", 
   RowBox[{
    FractionBox[
     SubscriptBox["dZ", "g"], 
     SubscriptBox["dz", "g"]], 
    RowBox[{"\[LeftAngleBracket]", "\[Delta]z", "\[RightAngleBracket]"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["Z", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["E", "g"]}]], "\[Delta]E"}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["Z", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["L", "zg"]}]], 
    SubscriptBox["\[Delta]L", "z"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", 
      SubscriptBox["Z", "g"]}], 
     RowBox[{"\[PartialD]", 
      SubscriptBox["K", "g"]}]], "\[Delta]K"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     FractionBox[
      SubscriptBox["dZ", "s"], 
      SubscriptBox["dz", "g"]], "\[RightAngleBracket]"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["Z", "g"]}], 
      RowBox[{"\[PartialD]", 
       SubscriptBox["E", "g"]}]], "\[Delta]E"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["Z", "g"]}], 
      RowBox[{"\[PartialD]", 
       SubscriptBox["L", "zg"]}]], 
     SubscriptBox["\[Delta]L", "z"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["Z", "g"]}], 
      RowBox[{"\[PartialD]", 
       SubscriptBox["K", "g"]}]], "\[Delta]K"}]}], "=", 
   "0"}]}]], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
  3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
  3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
  3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
  3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
  3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
  3.9544886799946527`*^9}, {3.957084224886298*^9, 3.957084225764249*^9}, {
  3.9570842757265577`*^9, 3.9570843387490263`*^9}, {3.957084440957054*^9, 
  3.957084463953691*^9}},ExpressionUUID->"0bafe4f7-e37a-4f55-874e-\
945e205371b0"],

Cell["\<\
An additional constraint can be obtained by imposing that the average to \
polar EoM at the t\
\>", "Text",
 CellChangeTimes->{{3.957060885943132*^9, 3.95706088603843*^9}, {
   3.957060936941059*^9, 3.957060998182909*^9}, 
   3.9570824917351303`*^9},ExpressionUUID->"338c0bda-e336-4e3b-8466-\
bd95b202f5bf"],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", GridBox[{
      {
       SuperscriptBox["\[Delta]E", "DH"]},
      {
       SubsuperscriptBox["\[Delta]J", "z", "DH"]},
      {
       SuperscriptBox["\[Delta]K", "DH"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "=", 
  RowBox[{
   RowBox[{"-", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["R", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["E", "g"]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["R", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["L", "zg"]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["R", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["K", "g"]}]]},
        {
         RowBox[{
          FractionBox["d", "dr"], 
          FractionBox[
           RowBox[{"\[PartialD]", 
            SubscriptBox["R", "g"]}], 
           RowBox[{"\[PartialD]", 
            SubscriptBox["E", "g"]}]]}], 
         RowBox[{
          FractionBox["d", "dr"], 
          FractionBox[
           RowBox[{"\[PartialD]", 
            SubscriptBox["R", "g"]}], 
           RowBox[{"\[PartialD]", 
            SubscriptBox["L", "zg"]}]]}], 
         RowBox[{
          FractionBox["d", "dr"], 
          FractionBox[
           RowBox[{"\[PartialD]", 
            SubscriptBox["R", "g"]}], 
           RowBox[{"\[PartialD]", 
            SubscriptBox["K", "g"]}]]}]},
        {
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["Z", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["E", "g"]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["Z", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["L", "zg"]}]], 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["Z", "g"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["K", "g"]}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SubscriptBox["R", "s"]},
       {
        RowBox[{"\[LeftAngleBracket]", 
         FractionBox[
          SubscriptBox["dR", "s"], "dr"], "\[RightAngleBracket]"}]},
       {
        RowBox[{"\[LeftAngleBracket]", 
         FractionBox[
          SubscriptBox["dZ", "s"], 
          SubscriptBox["dz", "g"]], "\[RightAngleBracket]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.9321168116782303`*^9, 3.9321169054521503`*^9}, {
   3.932116937120954*^9, 3.932116947409458*^9}, {3.9321169872238607`*^9, 
   3.932117036808673*^9}, {3.932117131651774*^9, 3.932117337385448*^9}, {
   3.9321174680477047`*^9, 3.9321175471919317`*^9}, {3.93211771497491*^9, 
   3.932117783046238*^9}, {3.95448091777188*^9, 3.954480930853505*^9}, {
   3.9544810059781446`*^9, 3.954481066507073*^9}, {3.954488678443931*^9, 
   3.9544886799946527`*^9}, {3.9569054284700003`*^9, 3.956905443144104*^9}, {
   3.9569055549174213`*^9, 3.956905629505046*^9}, {3.95690568719429*^9, 
   3.956905915879587*^9}, {3.956906123340165*^9, 3.956906137876157*^9}, 
   3.957083584651587*^9, {3.957084472511973*^9, 
   3.957084601410819*^9}},ExpressionUUID->"a7c74e73-87f0-45c0-b486-\
9d770a86c59e"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Derivatives geodesic radial and polar potential wrt to the constants of motion\
\>", "Subsection",
 CellChangeTimes->{{3.957060731489765*^9, 3.957060731596999*^9}, {
  3.957061022367476*^9, 3.9570610323666*^9}, {3.957061136678528*^9, 
  3.957061143357357*^9}, {3.957085629232788*^9, 
  3.957085641826231*^9}},ExpressionUUID->"99f71e7c-ea08-45de-8ac1-\
b093f2a54105"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dRpotgdEfun", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["r", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "a"}], " ", 
       RowBox[{"Lzgsph", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Egsph", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dRpotgdLzfun", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "a"}], " ", 
       RowBox[{"Lzgsph", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Egsph", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dRpotgdKfun", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "-", 
      RowBox[{"2", "r"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957081580864152*^9, 3.957081710183003*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"6c8b6d7c-84c5-4721-bc99-c8b2674d6a8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ddRpotgdEdrfun", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       SuperscriptBox["a", "2"], "  ", 
       RowBox[{"Egsph", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], " ", "r"}], "-", 
      RowBox[{"a", " ", 
       RowBox[{"Lzgsph", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], " ", "r"}], "+", 
      RowBox[{"2", "  ", 
       RowBox[{"Egsph", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddRpotgdLzdrfun", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "a", " ", 
    RowBox[{"Egsph", "[", 
     RowBox[{"a", ",", "r", ",", "x"}], "]"}], " ", " ", "r"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddRpotgdKdrfun", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{"1", "-", "r"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957081580864152*^9, 3.957081710183003*^9}, {
  3.957082275902234*^9, 3.957082403515727*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"19af2e5b-b962-48c7-9910-dc7758a0c132"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dZpotgdEfun", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"x", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "r", ",", "x"}], "]"}], "-", 
      RowBox[{"a", " ", 
       RowBox[{"Egsph", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], " ", 
       RowBox[{"x", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dZpotgdLzfun", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "r", ",", "x"}], "]"}], "-", 
      RowBox[{"a", " ", 
       RowBox[{"Egsph", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], " ", 
       RowBox[{"x", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dZpotgdKfun", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"x", "^", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957081580864152*^9, 3.957081710183003*^9}, {
  3.9570818392107697`*^9, 3.957081981258189*^9}, {3.957082011594673*^9, 
  3.957082014976232*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"292442b8-6a8a-4f7b-abb1-79ebd5adacf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MDHgauge", "[", 
    RowBox[{"a_", ",", "r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dRpotgdEfun", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], ",", 
       RowBox[{"dRpotgdLzfun", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], ",", 
       RowBox[{"dRpotgdKfun", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ddRpotgdEdrfun", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], ",", 
       RowBox[{"ddRpotgdLzdrfun", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], ",", 
       RowBox[{"ddRpotgdKdrfun", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dZpotgdEfun", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], ",", 
       RowBox[{"dZpotgdLzfun", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}], ",", 
       RowBox[{"dZpotgdKfun", "[", 
        RowBox[{"a", ",", "r", ",", "x"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.95449033162724*^9, 3.954490338588791*^9}, {
   3.954490441683755*^9, 3.9544904586323977`*^9}, {3.95449076306817*^9, 
   3.954490810706746*^9}, {3.954491259015424*^9, 3.9544912630369473`*^9}, 
   3.954491295887869*^9, 3.9570745737352753`*^9, {3.957081367949135*^9, 
   3.957081370873426*^9}, {3.957082137233116*^9, 3.957082139302555*^9}, {
   3.9570821776981373`*^9, 3.957082196878127*^9}, {3.957082426677703*^9, 
   3.957082430220646*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"04d176aa-99b3-4ea1-8aec-dde321a070ff"]
}, Closed]],

Cell[CellGroupData[{

Cell["Averages of the spin corrections", "Subsection",
 CellChangeTimes->{{3.957060731489765*^9, 3.957060731596999*^9}, {
  3.957061022367476*^9, 3.9570610323666*^9}, {3.957061136678528*^9, 
  3.957061143357357*^9}, {3.957069859679213*^9, 3.957069862489942*^9}, {
  3.9570699740865517`*^9, 
  3.957069978851604*^9}},ExpressionUUID->"9b1b4e30-9437-4f4d-bea6-\
a00ddfa9b19d"],

Cell[CellGroupData[{

Cell["Averages constraint spherical orbits", "Subsubsection",
 CellChangeTimes->{{3.957070432489945*^9, 
  3.9570704433700743`*^9}},ExpressionUUID->"28c3bbaa-8fda-4307-a2a9-\
9f48bb716cb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rpotsavg", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"EEg", ",", "Lzg", ",", "Lzgx0", ",", "KKg"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"EEg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzg", "=", 
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"KKg", "=", 
      RowBox[{"Kgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "-", 
        RowBox[{"2", "p"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"a", " ", 
         RowBox[{"RealSign", "[", 
          RowBox[{"Lzg", "-", 
           RowBox[{"a", " ", "EEg"}]}], "]"}]}], "+", 
        RowBox[{
         SqrtBox["KKg"], 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"EEg", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p", "^", "2"}], "+", 
               RowBox[{"a", "^", "2"}]}], ")"}]}], "-", 
            RowBox[{"a", " ", "Lzg"}]}], 
           RowBox[{"KKg", "+", 
            RowBox[{"p", "^", "2"}]}]], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.906782653716737*^9, 3.9067826608785667`*^9}, 
   3.906782702875098*^9, {3.906889201000705*^9, 3.906889218071856*^9}, {
   3.9068892776349983`*^9, 3.906889433208658*^9}, {3.906889466559051*^9, 
   3.906889597497222*^9}, {3.906889918105435*^9, 3.9068899194784107`*^9}, {
   3.9068911349651327`*^9, 3.906891144507409*^9}, 3.906891230675517*^9, {
   3.9069615855352993`*^9, 3.9069616098375883`*^9}, {3.9070734006292877`*^9, 
   3.907073453316074*^9}, {3.907133473174239*^9, 3.907133477812593*^9}, {
   3.907133531297699*^9, 3.907133537036742*^9}, 3.907150624570538*^9, {
   3.9073149668895884`*^9, 3.907314997091112*^9}, {3.907318948976742*^9, 
   3.9073189535632973`*^9}, {3.907323212249058*^9, 3.907323212705676*^9}, {
   3.907326804920863*^9, 3.907326811290023*^9}, 3.907327659840652*^9, {
   3.907390671509245*^9, 3.90739067914209*^9}, {3.907390763049673*^9, 
   3.907390790086977*^9}, {3.907390833676138*^9, 3.9073908758139057`*^9}, {
   3.907390976470441*^9, 3.907390981248473*^9}, {3.907391051962882*^9, 
   3.907391093892125*^9}, {3.907391324460372*^9, 3.907391337817174*^9}, {
   3.9073913923090057`*^9, 3.9073914008795843`*^9}, {3.907391467846777*^9, 
   3.9073914857352543`*^9}, 3.907391677264971*^9, {3.9073917187009783`*^9, 
   3.907391774982473*^9}, {3.907391823672298*^9, 3.9073918397812443`*^9}, {
   3.907391901744989*^9, 3.907391925856349*^9}, {3.907392157401836*^9, 
   3.907392287020287*^9}, {3.907392331769229*^9, 3.9073923527124977`*^9}, {
   3.907396939160911*^9, 3.9073969397184563`*^9}, {3.9073975872944937`*^9, 
   3.907397598354048*^9}, 3.9074030919642267`*^9, {3.90740401383967*^9, 
   3.907404022412166*^9}, {3.907409155566049*^9, 3.907409157869779*^9}, 
   3.907673615464744*^9, {3.9076736491308327`*^9, 3.907673690186475*^9}, {
   3.9076740791865*^9, 3.9076740921409597`*^9}, {3.907675603701151*^9, 
   3.907675626884309*^9}, {3.907676654637055*^9, 3.9076767063713617`*^9}, {
   3.907677701288477*^9, 3.9076777179031267`*^9}, {3.907677779104537*^9, 
   3.9076778076537447`*^9}, 3.90767937249854*^9, 3.907688992554448*^9, {
   3.907691263245309*^9, 3.9076912718443937`*^9}, {3.908640889185281*^9, 
   3.908640892832959*^9}, {3.908644501372024*^9, 3.908644510957779*^9}, {
   3.908654720533381*^9, 3.908654725433477*^9}, {3.909836837488903*^9, 
   3.909836850743823*^9}, 3.910091745797038*^9, {3.910112139617733*^9, 
   3.91011215335063*^9}, {3.911046065647064*^9, 3.9110460660275307`*^9}, 
   3.914416030650859*^9, 3.914416177775567*^9, {3.914516308352187*^9, 
   3.914516324476262*^9}, {3.914520670111545*^9, 3.914520673557515*^9}, {
   3.9145962139965677`*^9, 3.9145962174714737`*^9}, {3.91459888226376*^9, 
   3.914598883259087*^9}, {3.954488585563085*^9, 3.954488640817936*^9}, {
   3.957072145659698*^9, 3.957072247173513*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"faad4879-1334-4218-8e73-647dcdab52f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dRpotsdravg", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"EEg", ",", "Lzg", ",", "Lzgx0", ",", "KKg", ",", "Pr"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"EEg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzg", "=", 
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"KKg", "=", 
      RowBox[{"Kgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Pr", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEg", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["p", "2"]}], ")"}]}], "-", 
        RowBox[{"a", " ", "Lzg"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "^", "2"}], "-", 
         RowBox[{"2", "p"}], "+", 
         RowBox[{"a", "^", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "EEg", " ", 
           SqrtBox["KKg"], " ", "p"}], 
          RowBox[{"KKg", "+", 
           SuperscriptBox["p", "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["KKg"], " ", "p", " ", "Pr"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"KKg", "+", 
             SuperscriptBox["p", "2"]}], ")"}], "2"]]}], ")"}]}], "+", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["KKg"], " ", "Pr"}], 
          RowBox[{"KKg", "+", 
           SuperscriptBox["p", "2"]}]], "+", 
         RowBox[{"a", " ", 
          RowBox[{"RealSign", "[", 
           RowBox[{"Lzg", "-", 
            RowBox[{"a", " ", "EEg"}]}], "]"}]}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.906782653716737*^9, 3.9067826608785667`*^9}, 
   3.906782702875098*^9, {3.906889201000705*^9, 3.906889218071856*^9}, {
   3.9068892776349983`*^9, 3.906889433208658*^9}, {3.906889466559051*^9, 
   3.906889597497222*^9}, {3.906889918105435*^9, 3.9068899194784107`*^9}, {
   3.9068911349651327`*^9, 3.906891144507409*^9}, 3.906891230675517*^9, {
   3.9069615855352993`*^9, 3.9069616098375883`*^9}, {3.9070734006292877`*^9, 
   3.907073453316074*^9}, {3.907133473174239*^9, 3.907133477812593*^9}, {
   3.907133531297699*^9, 3.907133537036742*^9}, 3.907150624570538*^9, {
   3.9073149668895884`*^9, 3.907314997091112*^9}, {3.907318948976742*^9, 
   3.9073189535632973`*^9}, {3.907323212249058*^9, 3.907323212705676*^9}, {
   3.907326804920863*^9, 3.907326811290023*^9}, 3.907327659840652*^9, {
   3.907390671509245*^9, 3.90739067914209*^9}, {3.907390763049673*^9, 
   3.907390790086977*^9}, {3.907390833676138*^9, 3.9073908758139057`*^9}, {
   3.907390976470441*^9, 3.907390981248473*^9}, {3.907391051962882*^9, 
   3.907391093892125*^9}, {3.907391324460372*^9, 3.907391337817174*^9}, {
   3.9073913923090057`*^9, 3.9073914008795843`*^9}, {3.907391467846777*^9, 
   3.9073914857352543`*^9}, 3.907391677264971*^9, {3.9073917187009783`*^9, 
   3.907391774982473*^9}, {3.907391823672298*^9, 3.9073918397812443`*^9}, {
   3.907391901744989*^9, 3.907391925856349*^9}, {3.907392157401836*^9, 
   3.907392287020287*^9}, {3.907392331769229*^9, 3.9073923527124977`*^9}, {
   3.907396939160911*^9, 3.9073969397184563`*^9}, {3.9073975872944937`*^9, 
   3.907397598354048*^9}, 3.9074030919642267`*^9, {3.90740401383967*^9, 
   3.907404022412166*^9}, {3.907409155566049*^9, 3.907409157869779*^9}, 
   3.907673615464744*^9, {3.9076736491308327`*^9, 3.907673690186475*^9}, {
   3.9076740791865*^9, 3.9076740921409597`*^9}, {3.907675603701151*^9, 
   3.907675626884309*^9}, {3.907676654637055*^9, 3.9076767063713617`*^9}, {
   3.907677701288477*^9, 3.9076777179031267`*^9}, {3.907677779104537*^9, 
   3.9076778076537447`*^9}, 3.90767937249854*^9, 3.907688992554448*^9, {
   3.907691263245309*^9, 3.9076912718443937`*^9}, {3.908640889185281*^9, 
   3.908640892832959*^9}, {3.908644501372024*^9, 3.908644510957779*^9}, {
   3.908654720533381*^9, 3.908654725433477*^9}, {3.909836837488903*^9, 
   3.909836850743823*^9}, 3.910091745797038*^9, {3.910112139617733*^9, 
   3.91011215335063*^9}, {3.911046065647064*^9, 3.9110460660275307`*^9}, 
   3.914416030650859*^9, 3.914416177775567*^9, {3.914516308352187*^9, 
   3.914516324476262*^9}, {3.914520670111545*^9, 3.914520673557515*^9}, {
   3.9145962139965677`*^9, 3.9145962174714737`*^9}, {3.91459888226376*^9, 
   3.914598883259087*^9}, {3.954488585563085*^9, 3.954488640817936*^9}, {
   3.957072145659698*^9, 3.957072417452847*^9}, {3.957072865360222*^9, 
   3.957072886713807*^9}, {3.9570747021145782`*^9, 3.9570747055397787`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"fa0f6c5a-780c-4c45-9b4a-3f51cf2a69dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Spinrconnavg", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "EEg", ",", "Lzg", ",", "Lzgx0", ",", "KKg", ",", "z1g", ",", "z2g", ",",
       "kz", ",", "Pr", ",", "r3g", ",", "r4g"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"EEg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzg", "=", 
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzgx0", "=", 
      RowBox[{"Lzgsphx0", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"KKg", "=", 
      RowBox[{"Kgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"z1g", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"z2g", "=", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"EEg", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"Lzgx0", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"kz", "=", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"EEg", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"z1g", "^", "2"}], "/", 
        RowBox[{"z2g", "^", "2"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Pr", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEg", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["p", "2"]}], ")"}]}], "-", 
        RowBox[{"a", " ", "Lzg"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"r3g", "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"EEg", "^", "2"}]}]], "-", "p", "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "EEg"}], "+", "Lzg"}], ")"}], "^",
                 "2"}]}], "+", "KKg"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"EEg", "^", "2"}]}], ")"}], " ", 
            RowBox[{"p", "^", "2"}]}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"1", "-", 
               RowBox[{"EEg", "^", "2"}]}]]}], "+", "p"}], ")"}], "^", 
          "2"}]}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"r4g", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"a", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "EEg"}], "+", "Lzg"}], ")"}], "^", 
            "2"}]}], "+", "KKg"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"EEg", "^", "2"}]}], ")"}], " ", 
        RowBox[{"p", "^", "2"}], "r3g"}]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{"p", " ", "Pr", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["EEg", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", "r3g"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", "r4g"}], ")"}], " "}], 
       RowBox[{
        SqrtBox["KKg"], "  ", 
        RowBox[{"(", 
         RowBox[{"KKg", "+", 
          SuperscriptBox["p", "2"]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox[
          RowBox[{"KKg", "+", 
           RowBox[{"p", "^", "2"}]}], 
          RowBox[{
           RowBox[{"EllipticK", "[", "kz", "]"}], 
           RowBox[{"p", "^", "2"}]}]], 
         RowBox[{"EllipticPi", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", 
              RowBox[{"a", "^", "2"}]}], " ", 
             RowBox[{"z1g", "^", "2"}]}], 
            RowBox[{"p", "^", "2"}]], ",", "kz"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.957072642567595*^9, 3.957072669198532*^9}, {
   3.957072784280912*^9, 3.957072791388427*^9}, 3.9570728499526052`*^9, {
   3.957072911715754*^9, 3.957072974282885*^9}, {3.9570730292291193`*^9, 
   3.9570730295092487`*^9}, {3.957073298404974*^9, 3.9570732994435472`*^9}, {
   3.957073451712679*^9, 3.95707346068226*^9}, {3.9570736822881308`*^9, 
   3.957073724048334*^9}, {3.957073789639531*^9, 3.957073798455205*^9}, {
   3.9570808034516697`*^9, 3.9570808071539288`*^9}, {3.95708089031284*^9, 
   3.95708091793847*^9}, {3.9570809600481377`*^9, 3.957081035463616*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"d8a77947-0928-44b6-8a9f-8595d2938731"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]Ravg", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Rpotsavg", "[", 
   RowBox[{"a", ",", "p", ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9570725460364647`*^9, 3.957072556694654*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"27143844-116d-4503-8c30-685f7e4e46cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Delta]Rdravg", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dRpotsdravg", "[", 
    RowBox[{"a", ",", "p", ",", "x"}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"Spinrconnavg", "[", 
     RowBox[{"a", ",", "p", ",", "x"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9570725635620213`*^9, 3.95707257177494*^9}, {
  3.9570726840957193`*^9, 3.957072700228589*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"925f21fe-2046-4d8e-9916-959eba9c78a2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Averages polar EoM", "Subsubsection",
 CellChangeTimes->{{3.9570703115381317`*^9, 
  3.957070319499319*^9}},ExpressionUUID->"5b4ce324-e04e-401b-8193-\
2e7f3cb36adc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zpotsavg", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "EEg", ",", "Lzg", ",", "Lzgx0", ",", "KKg", ",", "z1g", ",", "Pz1g"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"EEg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzg", "=", 
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzgx0", "=", 
      RowBox[{"Lzgsphx0", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"KKg", "=", 
      RowBox[{"Kgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"z1g", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Pz1g", "=", 
      RowBox[{"Lzg", "-", 
       RowBox[{"a", " ", "EEg", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["z1g", "2"]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z1g", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"a", " ", 
          SqrtBox["KKg"], " ", "Pz1g"}], 
         RowBox[{"KKg", "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["z1g", "2"]}]}]], "-", 
        RowBox[{"a", " ", 
         RowBox[{"RealSign", "[", 
          RowBox[{"Lzg", "-", 
           RowBox[{"a", " ", "EEg"}]}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.954479655766843*^9, 3.954479765375207*^9}, {
   3.9544797997938128`*^9, 3.954479800275671*^9}, {3.954479885947226*^9, 
   3.9544799190796623`*^9}, {3.954479979282475*^9, 3.954480033013853*^9}, 
   3.95449134080777*^9, 3.9544943457638893`*^9, 3.954495519910831*^9, {
   3.957062503547875*^9, 3.957062526348871*^9}, {3.957069588881748*^9, 
   3.9570695893057947`*^9}, {3.957069809444166*^9, 3.957069815142737*^9}, {
   3.957075291653658*^9, 3.957075299720406*^9}, {3.957075404101722*^9, 
   3.957075421691268*^9}, {3.957075473362616*^9, 3.95707547750668*^9}, {
   3.9570805172728043`*^9, 3.9570805270991583`*^9}, {3.957080597042317*^9, 
   3.9570805973238993`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"6881c838-dcb2-4449-bf17-4c23824954b8"],

Cell[TextData[{
 "Function for the term ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SubsuperscriptBox["z", 
      RowBox[{"1", "g"}], "2"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "776fce0a-cd77-46b4-a836-b0187c980577"],
 ")",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["S", "z"], "(", 
    SubscriptBox["z", 
     RowBox[{"1", "g"}]], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d8e480e1-c236-49b0-953d-02de9eec1f63"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["S", "z"], "(", 
    SubscriptBox["z", 
     RowBox[{"1", "g"}]], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0c0bcca2-58a9-4ea7-aa06-a33ddeeba5f3"],
 " is the spin connection term evaluated at the geodesic turning point ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", 
    RowBox[{"1", "g"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5200eb91-2eea-4717-9c3d-b8e7d697cd96"],
 "\n\n of the spin multiplied by a factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SubsuperscriptBox["z", 
      RowBox[{"1", "g"}], "2"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2957eb30-8caa-4e9b-95a1-6b1c3f4deba4"],
 "), i.e.  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["S", "z"], "(", 
    SubscriptBox["z", 
     RowBox[{"1", "g"}]], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e2863041-b201-4791-95f5-3394e4fc04ec"]
}], "Text",
 CellChangeTimes->{{3.957069634531097*^9, 
  3.9570698025537024`*^9}},ExpressionUUID->"fac2dd13-4844-4353-a723-\
b15cf49de071"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Spinzconnavg", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "EEg", ",", "Lzg", ",", "Lzgx0", ",", "KKg", ",", "z1g", ",", "z2g", ",",
       "Yz1g", ",", "Pz1g"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"EEg", "=", 
      RowBox[{"Egsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzg", "=", 
      RowBox[{"Lzgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lzgx0", "=", 
      RowBox[{"Lzgsphx0", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"KKg", "=", 
      RowBox[{"Kgsph", "[", 
       RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"z1g", "=", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"z2g", "=", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"EEg", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"Lzgx0", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Yz1g", "=", 
      SqrtBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z2g", "^", "2"}], "-", 
         RowBox[{
          RowBox[{"a", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"EEg", "^", "2"}]}], ")"}], 
          RowBox[{"z1g", "^", "2"}]}]}], ")"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Pz1g", "=", 
      RowBox[{"Lzg", "-", 
       RowBox[{"a", " ", "EEg", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["z1g", "2"]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{"KKg", "+", 
          RowBox[{"p", "^", "2"}]}], ")"}], 
        RowBox[{"z1g", "^", "2"}], 
        RowBox[{"Yz1g", "^", "2"}], "Pz1g"}], 
       RowBox[{
        SqrtBox["KKg"], 
        RowBox[{"(", 
         RowBox[{"KKg", "-", 
          RowBox[{
           RowBox[{"a", "^", "2"}], 
           RowBox[{"z1g", "^", "2"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"a", "^", "2"}], 
           RowBox[{"z1g", "^", "2"}]}]}], ")"}]}]]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.957061610983007*^9, 3.957061769054592*^9}, {
   3.9570619493837147`*^9, 3.957061995775532*^9}, {3.957062053929338*^9, 
   3.957062054348295*^9}, {3.9570620958442783`*^9, 3.95706221374656*^9}, 
   3.957062245033016*^9, {3.957062291020782*^9, 3.9570623892547617`*^9}, {
   3.957069602990871*^9, 3.957069627961647*^9}, {3.957069935922312*^9, 
   3.957069937537669*^9}, 3.957080418909727*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"9e85405a-68ac-4043-b273-69914e3d2c76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]Zavg", "[", 
   RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Zpotsavg", "[", 
    RowBox[{"a", ",", "p", ",", "x"}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"Spinzconnavg", "[", 
     RowBox[{"a", ",", "p", ",", "x"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9570699034749947`*^9, 3.957069949035282*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"04f9bbce-b778-4362-aa48-023327041a1b"],

Cell["", "Text",ExpressionUUID->"4143d5ef-bcb6-447b-a1a6-b630bfacdc7a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Vector of averages", "Subsubsection",
 CellChangeTimes->{{3.9570821547060738`*^9, 
  3.957082164690392*^9}},ExpressionUUID->"22e70c71-72a6-420c-addf-\
f08655e6bc33"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vec", "[", 
    RowBox[{"a_", ",", "p_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]Ravg", "[", 
      RowBox[{"a", ",", "p", ",", "x"}], "]"}], ",", 
     RowBox[{"d\[Delta]Rdravg", "[", 
      RowBox[{"a", ",", "p", ",", "x"}], "]"}], ",", 
     RowBox[{"\[Delta]Zavg", "[", 
      RowBox[{"a", ",", "p", ",", "x"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9544902825633907`*^9, 3.954490308427018*^9}, {
   3.954490520390077*^9, 3.954490532910364*^9}, {3.954490665909933*^9, 
   3.954490667039071*^9}, 3.95449082540285*^9, {3.9544913009039993`*^9, 
   3.954491305368531*^9}, {3.954491353485767*^9, 3.954491388505602*^9}, {
   3.954492255054554*^9, 3.95449226213201*^9}, {3.954492364537426*^9, 
   3.954492372009789*^9}, {3.954493780268588*^9, 3.954493786212973*^9}, 
   3.954495871298114*^9, {3.954495939370907*^9, 3.954495956624078*^9}, 
   3.9545084341227493`*^9, {3.957074470022573*^9, 3.957074548174942*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"63cb9d65-61e5-473b-a8d4-3fdf0ce39333"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison of the two methods", "Section",
 CellChangeTimes->{{3.9467154869721823`*^9, 3.946715488764579*^9}, {
  3.9467166299728527`*^9, 3.9467166377188377`*^9}, {3.9570812199991693`*^9, 
  3.9570812237626047`*^9}},ExpressionUUID->"1e637632-11fd-403f-bdc1-\
1c604281300d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"asph", "=", "0.9`35"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psph", "=", "4.0`35"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"esph", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xsph", "=", 
   RowBox[{
    SqrtBox["3"], "/", "2`35"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.899290642756078*^9, 3.8992906496956987`*^9}, {
   3.8998901464202013`*^9, 3.899890152555388*^9}, {3.8999575280652323`*^9, 
   3.899957531549733*^9}, 3.900659361241209*^9, 3.9108696574537086`*^9, {
   3.910933060904945*^9, 3.9109330643522663`*^9}, 3.910933095577599*^9, {
   3.916287583722652*^9, 3.916287593766547*^9}, {3.9162878913384047`*^9, 
   3.9162878942223597`*^9}, 3.916288171888257*^9, {3.916288212549296*^9, 
   3.916288216970418*^9}, {3.9163003284048986`*^9, 3.916300362052175*^9}, {
   3.916314689125243*^9, 3.916314700981771*^9}, {3.917013977610755*^9, 
   3.917013980721067*^9}, {3.9170140123044147`*^9, 3.917014012769617*^9}, {
   3.946717060998839*^9, 3.94671706133683*^9}, {3.957073872657811*^9, 
   3.957073881581728*^9}, {3.957074243834586*^9, 3.957074267096074*^9}, {
   3.9570824507107477`*^9, 3.957082451846292*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"88c95a8f-1ebc-49e2-9ca5-69e09d1d0299"],

Cell["\<\
Shift constants of motion for quasi-spherical orbits in the fixed turning \
point gauge. From the generic orbits expressions regularized in the zero \
eccentricity limit\
\>", "Text",
 CellChangeTimes->{{3.957085685426083*^9, 3.957085750364007*^9}, {
  3.957085783087528*^9, 
  3.957085840701076*^9}},ExpressionUUID->"abff0006-fdf3-4f39-b347-\
c0ea7f44a9ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]constmotionsph", "[", 
  RowBox[{"asph", ",", "psph", ",", "xsph"}], "]"}]], "Input",
 CellChangeTimes->{{3.9467155148163633`*^9, 3.946715519521709*^9}, 
   3.9467158252927723`*^9, {3.9570739048919573`*^9, 3.957073905348538*^9}, {
   3.9570742981787367`*^9, 3.95707430174017*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"d81cacda-6b05-46c4-a618-2f70b07f88fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "0.0186067993971557065191395578984799524395526898643095721989`29.\
845350926332895"}], ",", 
   "0.2832286272417251580973231012227521545547240003478050915371`29.\
46079175773111", ",", 
   "2.6050588234182654458583193355610966804117135333335938723393`29.\
80072215276669"}], "}"}]], "Output",
 CellChangeTimes->{
  3.946715832727352*^9, {3.946717065589074*^9, 3.9467170806471987`*^9}, 
   3.946717417636036*^9, 3.956904050772209*^9, 3.957073919355298*^9, 
   3.957074302431785*^9, 3.957074665778298*^9, 3.957081195404963*^9, 
   3.9570856712671757`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"d298db68-4b03-4c1e-b36b-c2c949c26c3b"]
}, Open  ]],

Cell["\<\
Shift constants of motion for quasi-spherical orbits in the fixed turning \
point gauge. From averages of the EoM\
\>", "Text",
 CellChangeTimes->{{3.957085685426083*^9, 3.957085690304626*^9}, {
  3.957085770736499*^9, 
  3.957085779466227*^9}},ExpressionUUID->"90c28511-8993-42a8-9cbc-\
1ab35d71a451"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearSolve", "[", 
  RowBox[{
   RowBox[{"MDHgauge", "[", 
    RowBox[{"asph", ",", "psph", ",", "xsph"}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"vec", "[", 
     RowBox[{"asph", ",", "psph", ",", "xsph"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.954490838722385*^9, 3.954490850692061*^9}, {
   3.954493900729217*^9, 3.954493918357912*^9}, 3.957074675897084*^9, {
   3.957081395757029*^9, 3.957081396578732*^9}, {3.9570824675674973`*^9, 
   3.9570824703360853`*^9}, 
   3.957085694432055*^9},ExpressionUUID->"480ca85c-e8e9-46ea-aa6f-\
f8e5d45c09df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "0.0186067993971557065191395578984799524395524705339873639468`31.\
56595227350626"}], ",", 
   "0.2832286272417251580973231012227521545542204205231943562232`31.\
56595227350626", ",", 
   "2.6050588234182654458583193355610966804096235398227207853449`31.\
56595227350626"}], "}"}]], "Output",
 CellChangeTimes->{
  3.95449139699445*^9, 3.9544924494492197`*^9, {3.954493769001389*^9, 
   3.954493793999185*^9}, 3.9544939250517607`*^9, 3.954494203952406*^9, 
   3.954494272423769*^9, 3.954494356291595*^9, 3.954495689452611*^9, {
   3.9544959473550243`*^9, 3.954495964022519*^9}, 3.954496541755039*^9, 
   3.954508437852044*^9, 3.956904002793528*^9, 3.956904051045813*^9, 
   3.9570746773353167`*^9, 3.957074713028871*^9, 3.957076111690998*^9, 
   3.957080572847921*^9, 3.9570806149434357`*^9, 3.957081195392315*^9, 
   3.957082471597171*^9, 3.9570856712515793`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"6af20e83-c75e-492b-8d5d-baf3c0ea60ac"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1405.5, 753},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
CellContext->Notebook,
Magnification:>0.75 Inherited,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"025ce837-6750-49b0-85e0-0ec5891d8a6c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 176, 2, 22, "Input",ExpressionUUID->"8223a928-7118-45d7-81da-81687ec718c8"],
Cell[737, 24, 1044, 16, 26, "Text",ExpressionUUID->"3544f07d-9ace-4e10-bf5c-49271ed25b30"],
Cell[1784, 42, 1935, 33, 165, "Text",ExpressionUUID->"b560f4ed-1647-4eec-9a23-efc0dadf86ce"],
Cell[CellGroupData[{
Cell[3744, 79, 248, 5, 39, "Subsection",ExpressionUUID->"65f57940-8d13-4270-bcac-7736ab4d23fc"],
Cell[3995, 86, 1014, 23, 44, "Text",ExpressionUUID->"9463b687-7f42-4041-9948-5ea4f75af97f"],
Cell[CellGroupData[{
Cell[5034, 113, 221, 4, 32, "Subsubsection",ExpressionUUID->"63e98a7c-c8ca-4082-8eb4-d80d8e19c694"],
Cell[5258, 119, 7257, 196, 167, "Input",ExpressionUUID->"3e046039-b02d-42a5-b157-e42b0d2b89f3"],
Cell[12518, 317, 3312, 83, 140, "Input",ExpressionUUID->"889fbe39-6a1e-4dc2-b3d0-4edb47603830"],
Cell[15833, 402, 3822, 95, 216, "Input",ExpressionUUID->"0c1e2cba-5054-498e-947f-fa5bc921449e"],
Cell[19658, 499, 1628, 40, 40, "Input",ExpressionUUID->"3202e0c6-9f05-4c55-a905-e99bc4701ad4"]
}, Closed]],
Cell[CellGroupData[{
Cell[21323, 544, 171, 3, 27, "Subsubsection",ExpressionUUID->"496fbc04-3b96-46ce-b1f8-1f496fbc4221"],
Cell[21497, 549, 17307, 474, 386, "Input",ExpressionUUID->"4940ebd4-bfb8-48ea-a840-82a20c5ec4e6"],
Cell[38807, 1025, 16121, 443, 434, "Input",ExpressionUUID->"9ed86d14-522d-492d-b7f1-ec048038ecfe"],
Cell[54931, 1470, 18018, 480, 434, "Input",ExpressionUUID->"07106a1b-f012-4039-8c75-86a387790715"]
}, Closed]],
Cell[CellGroupData[{
Cell[72986, 1955, 278, 4, 27, "Subsubsection",ExpressionUUID->"ef1813df-f0e6-47f3-bfc6-addcfc7b4fda"],
Cell[73267, 1961, 7317, 190, 344, "Input",ExpressionUUID->"83f00298-a3bd-4d51-ae3f-35342214665c"],
Cell[80587, 2153, 6366, 157, 237, "Input",ExpressionUUID->"744dffff-5ec6-4a9f-af3a-a68caed44bf5"],
Cell[86956, 2312, 6642, 162, 312, "Input",ExpressionUUID->"ea400d82-2c8f-4a17-afac-09bd8d0be4b9"],
Cell[93601, 2476, 14149, 367, 454, "Input",ExpressionUUID->"5ea42bc1-d88a-4b23-b2bc-79ca02d9b80f"],
Cell[107753, 2845, 14530, 374, 531, "Input",ExpressionUUID->"d6005833-ad97-40a5-8c7d-3e2240c444ef"]
}, Closed]],
Cell[CellGroupData[{
Cell[122320, 3224, 231, 4, 27, "Subsubsection",ExpressionUUID->"3d2878f9-0ca0-490b-9153-6ab9fdacc72c"],
Cell[122554, 3230, 2240, 57, 162, "Input",ExpressionUUID->"72661700-90c3-4db6-87dc-fa8010a07682"],
Cell[124797, 3289, 2580, 60, 172, "Input",ExpressionUUID->"cdea3fac-174e-4096-a9d0-4fc14bf4c309"],
Cell[127380, 3351, 3248, 72, 218, "Input",ExpressionUUID->"9e4b1324-6735-4d0a-bc61-aa9e5eaad684"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[130677, 3429, 1171, 18, 40, "Section",ExpressionUUID->"2ab6b08d-ebf4-42d2-a002-ad1222a84273"],
Cell[131851, 3449, 320, 7, 25, "Text",ExpressionUUID->"5f398212-72b5-471e-a580-684add64b314"],
Cell[132174, 3458, 4483, 127, 85, "DisplayFormula",ExpressionUUID->"e4d0bc77-c519-46e6-a3cf-86194134b29d"],
Cell[136660, 3587, 5792, 100, 46, "Text",ExpressionUUID->"26ff967c-2e10-498d-8847-6d722a67e4cd"],
Cell[142455, 3689, 456, 11, 26, "Text",ExpressionUUID->"b0f80fe8-72c6-4930-9c9b-0c1b3f1fd7b5"],
Cell[142914, 3702, 893, 25, 23, "Input",ExpressionUUID->"d52baf16-d494-4bb6-acd0-8ee643b62abc"],
Cell[143810, 3729, 561, 13, 26, "Text",ExpressionUUID->"d17ef26a-3368-4fe0-8168-37e5265eaffe"],
Cell[144374, 3744, 1938, 45, 62, "DisplayFormula",ExpressionUUID->"2df90806-d801-4429-a204-4678e966c131"],
Cell[146315, 3791, 468, 8, 25, "Text",ExpressionUUID->"c343fa9d-b76e-475f-982c-dcd4b8140278"],
Cell[146786, 3801, 1520, 32, 43, "DisplayFormula",ExpressionUUID->"64ba6577-50aa-4a44-95a1-bdad7d91e329"],
Cell[CellGroupData[{
Cell[148331, 3837, 812, 21, 33, "Input",ExpressionUUID->"f720a8a2-6f89-4c36-8c1b-7a29cdc5bccd"],
Cell[149146, 3860, 498, 12, 37, "Output",ExpressionUUID->"29bc95bd-53e9-4246-8f1d-c50511ca8148"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149681, 3877, 818, 16, 22, "Input",ExpressionUUID->"cb4bcb4b-802c-41cd-9118-3364815374bb"],
Cell[150502, 3895, 1391, 26, 26, "Output",ExpressionUUID->"4be6c53b-ddf2-44bd-80f5-6dc893b3940f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151930, 3926, 187, 3, 39, "Subsection",ExpressionUUID->"ef7f0b82-9b9e-4e80-8540-e0aba6e6f5c3"],
Cell[152120, 3931, 25406, 619, 1058, "Input",ExpressionUUID->"fa68265a-f597-4692-a8f3-00a8943a48c1"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[177575, 4556, 1117, 17, 40, "Section",ExpressionUUID->"6e5f127d-5a6c-49be-8a1c-15374db044b1"],
Cell[CellGroupData[{
Cell[178717, 4577, 166, 3, 39, "Subsection",ExpressionUUID->"cfa33888-4aad-462c-acda-f74e584cc684"],
Cell[178886, 4582, 240, 4, 25, "Text",ExpressionUUID->"be147248-e824-4394-894b-c027ff978f37"],
Cell[179129, 4588, 1142, 33, 69, "DisplayFormula",ExpressionUUID->"31f103a0-10ee-4695-9508-9c19f099e9ef"],
Cell[180274, 4623, 248, 4, 25, "Text",ExpressionUUID->"589bd08b-5925-4944-92ae-cf681a061fcd"],
Cell[180525, 4629, 658, 13, 55, "DisplayFormula",ExpressionUUID->"fc6773c3-9830-472f-bf84-95a77a7ba5a9"],
Cell[181186, 4644, 248, 4, 25, "Text",ExpressionUUID->"9b6fc2da-98cc-4445-8c53-425a294ba4bd"],
Cell[181437, 4650, 3177, 95, 76, "DisplayFormula",ExpressionUUID->"bca5fb33-065a-4120-8646-8d5d367c2a24"],
Cell[184617, 4747, 239, 4, 25, "Text",ExpressionUUID->"03514f10-741c-4863-8b36-052261619e1b"],
Cell[184859, 4753, 2256, 66, 75, "DisplayFormula",ExpressionUUID->"70cdfaf5-1d8a-4564-aff6-6c6e5862f879"],
Cell[187118, 4821, 291, 5, 25, "Text",ExpressionUUID->"a971c356-7a43-4bc0-a463-3907407f8eae"],
Cell[187412, 4828, 2058, 59, 71, "DisplayFormula",ExpressionUUID->"77b49d28-9758-430f-bd8e-620d64ce69fa"],
Cell[189473, 4889, 639, 15, 28, "Text",ExpressionUUID->"31b9fbff-cc42-40ed-b30d-b26ed3e47777"],
Cell[190115, 4906, 1010, 25, 33, "DisplayFormula",ExpressionUUID->"2ad8a3f9-f37a-44ae-beaa-37fad0ac6c9e"],
Cell[191128, 4933, 157, 3, 25, "Text",ExpressionUUID->"5a58968d-a610-48e6-be98-0d16c0528d48"],
Cell[191288, 4938, 2344, 66, 35, "DisplayFormula",ExpressionUUID->"0bafe4f7-e37a-4f55-874e-945e205371b0"],
Cell[193635, 5006, 317, 7, 25, "Text",ExpressionUUID->"338c0bda-e336-4e3b-8466-bd95b202f5bf"],
Cell[193955, 5015, 4432, 125, 78, "DisplayFormula",ExpressionUUID->"a7c74e73-87f0-45c0-b486-9d770a86c59e"]
}, Closed]],
Cell[CellGroupData[{
Cell[198424, 5145, 376, 7, 28, "Subsection",ExpressionUUID->"99f71e7c-ea08-45de-8ac1-b093f2a54105"],
Cell[198803, 5154, 1736, 53, 57, "Input",ExpressionUUID->"6c8b6d7c-84c5-4721-bc99-c8b2674d6a8a"],
Cell[200542, 5209, 1340, 37, 54, "Input",ExpressionUUID->"19af2e5b-b962-48c7-9910-dc7758a0c132"],
Cell[201885, 5248, 1356, 37, 55, "Input",ExpressionUUID->"292442b8-6a8a-4f7b-abb1-79ebd5adacf9"],
Cell[203244, 5287, 1684, 39, 37, "Input",ExpressionUUID->"04d176aa-99b3-4ea1-8aec-dde321a070ff"]
}, Closed]],
Cell[CellGroupData[{
Cell[204965, 5331, 373, 6, 28, "Subsection",ExpressionUUID->"9b1b4e30-9437-4f4d-bea6-a00ddfa9b19d"],
Cell[CellGroupData[{
Cell[205363, 5341, 189, 3, 32, "Subsubsection",ExpressionUUID->"28c3bbaa-8fda-4307-a2a9-9f48bb716cb9"],
Cell[205555, 5346, 4381, 83, 130, "Input",ExpressionUUID->"faad4879-1334-4218-8e73-647dcdab52f8"],
Cell[209939, 5431, 5149, 104, 166, "Input",ExpressionUUID->"fa0f6c5a-780c-4c45-9b4a-3f51cf2a69dc"],
Cell[215091, 5537, 5367, 149, 340, "Input",ExpressionUUID->"d8a77947-0928-44b6-8a9f-8595d2938731"],
Cell[220461, 5688, 342, 7, 22, "Input",ExpressionUUID->"27143844-116d-4503-8c30-685f7e4e46cf"],
Cell[220806, 5697, 519, 12, 22, "Input",ExpressionUUID->"925f21fe-2046-4d8e-9916-959eba9c78a2"]
}, Closed]],
Cell[CellGroupData[{
Cell[221362, 5714, 171, 3, 27, "Subsubsection",ExpressionUUID->"5b4ce324-e04e-401b-8193-2e7f3cb36adc"],
Cell[221536, 5719, 2599, 62, 198, "Input",ExpressionUUID->"6881c838-dcb2-4449-bf17-4c23824954b8"],
Cell[224138, 5783, 1712, 56, 66, "Text",ExpressionUUID->"fac2dd13-4844-4353-a723-b15cf49de071"],
Cell[225853, 5841, 3091, 82, 241, "Input",ExpressionUUID->"9e85405a-68ac-4043-b273-69914e3d2c76"],
Cell[228947, 5925, 463, 11, 22, "Input",ExpressionUUID->"04f9bbce-b778-4362-aa48-023327041a1b"],
Cell[229413, 5938, 71, 0, 70, "Text",ExpressionUUID->"4143d5ef-bcb6-447b-a1a6-b630bfacdc7a"]
}, Closed]],
Cell[CellGroupData[{
Cell[229521, 5943, 171, 3, 27, "Subsubsection",ExpressionUUID->"22e70c71-72a6-420c-addf-f08655e6bc33"],
Cell[229695, 5948, 1093, 21, 22, "Input",ExpressionUUID->"63cb9d65-61e5-473b-a8d4-3fdf0ce39333"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[230849, 5976, 279, 4, 40, "Section",ExpressionUUID->"1e637632-11fd-403f-bdc1-1c604281300d"],
Cell[231131, 5982, 1276, 23, 72, "Input",ExpressionUUID->"88c95a8f-1ebc-49e2-9ca5-69e09d1d0299"],
Cell[232410, 6007, 368, 8, 25, "Text",ExpressionUUID->"abff0006-fdf3-4f39-b347-c0ea7f44a9ae"],
Cell[CellGroupData[{
Cell[232803, 6019, 391, 6, 22, "Input",ExpressionUUID->"d81cacda-6b05-46c4-a618-2f70b07f88fd"],
Cell[233197, 6027, 692, 15, 25, "Output",ExpressionUUID->"d298db68-4b03-4c1e-b36b-c2c949c26c3b"]
}, Open  ]],
Cell[233904, 6045, 312, 7, 25, "Text",ExpressionUUID->"90c28511-8993-42a8-9cbc-1ab35d71a451"],
Cell[CellGroupData[{
Cell[234241, 6056, 588, 13, 22, "Input",ExpressionUUID->"480ca85c-e8e9-46ea-aa6f-f8e5d45c09df"],
Cell[234832, 6071, 1002, 19, 25, "Output",ExpressionUUID->"6af20e83-c75e-492b-8d5d-baf3c0ea60ac"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/SpinOrbitsHamiltonJacobi.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Begin package*)


BeginPackage["SpinningOrbit`"];


(* ::Text:: *)
(*IMPORTANT NOTE: the following package include all the functions to compute the spin-corrections to the orbits (trajectories and velocities), constants of motion and frequencies for the fixed turning points (or "FC") and the fixed constants of motion (or "DH") parametrizations. It includes the contributions to both the parallel and orthogonal components of the secondary spin, and the maps between the corrections to the orbits in the FC and DH parametrizations.*)


(* ::Text:: *)
(*PREREQUISITEs: none. The package is stand-alone.*)


(* ::Text:: *)
(* If you make use of this package, please acknowledge "Piovano, Pantelidou, Mac Uilliam and Witzany" arXiv:*)


KerrSpinOrbitCorrectionDHPar::usage = "KerrSpinOrbitCorrectionDHPar[a, p, e, x, nmax, kmax] calculates linear corrections to the orbits in the fixed turning points on average parametrization for the parallel component of the spin";


KerrSpinOrbitCorrectionFCPar::usage = "KerrSpinOrbitCorrectionFCPar[a, p, e, x, nmax, kmax] calculates linear corrections to the orbits in the fixed constants of motion parametrization for the parallel component of the spin";


KerrSpinOrbitCorrectionDHMapFC::usage = "KerrSpinOrbitCorrectionDHMapFC[a, p, e, x, nmax, kmax] calculates the map between the fixed turning points and fixed constants of motion parametrization ";


KerrSpinOrbitCorrectionOrt::usage = "KerrSpinOrbitCorrectionOrt[a, p, e, x, nmax, kmax] calculates linear corrections to the orbits for the orthogonal component of the spin ";


Begin["`Private`"];


(*ADD ME: add algorithms to automatic select radial and polar Fourier modes based on the sought precision*)


(*IMPORTANT: still to check for memory leakages*)


(*IMPORTANT2: there are several functions here that should be made available to use once the package is called (i.e. shifts turning points, shift frequencies, corrections trajectories and velocities.)*)


(*IMPORTANT3: probably easier to create subpackage. *)


(* ::Section:: *)
(*Geodesic quantities*)


(* ::Subsection::Closed:: *)
(*Constants of motion*)


EEgfun[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,ddinc,ffinc,gginc,hhinc,\[Kappa]g,\[Epsilon]g,\[Rho]g,\[Eta]g,\[Sigma]g,\[CapitalDelta]r1g,\[CapitalDelta]r2g,EEgnum,EEgden,EEgdisc},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	ddinc[r_]:=(r^2-2r+a^2)(r^2+a^2*z1g^2);
	ffinc[r_]:=r^4+a^2(r+2)r+a^2 z1g^2 (r^2-2r+a^2);
	gginc[r_]:=2a*r;
	hhinc[r_]:=r(r-2)+(r^2-2r+a^2)z1g^2/(1-z1g^2);
	
	\[Kappa]g=ddinc[r2g]*hhinc[r1g]-ddinc[r1g]*hhinc[r2g];
	\[Epsilon]g=ddinc[r2g]*gginc[r1g]-ddinc[r1g]*gginc[r2g];
	\[Rho]g=ffinc[r2g]*hhinc[r1g]-ffinc[r1g]*hhinc[r2g];
	\[Eta]g=ffinc[r2g]*gginc[r1g]-ffinc[r1g]*gginc[r2g];
	\[Sigma]g=gginc[r2g]*hhinc[r1g]-gginc[r1g]*hhinc[r2g];
	
	\[CapitalDelta]r1g=(a^2-2 r1g+r1g^2);
	\[CapitalDelta]r2g=(a^2-2 r2g+r2g^2);
	
	EEgnum=1/(-1+z1g^2)^2 (8a^2(-1+z1g^2)(-r1g*r2g+a^2*z1g^2)(-r1g*r2g(r1g^2+r1g(-2+r2g)+(-2+r2g)r2g)+a^4 z1g^2-a^2r1g*r2g(1+z1g^2))+(r1g*r2g(r1g^2(-2+r2g)+r1g(-2+r2g)r2g-2r2g^2)+a^4z1g^2(4+(-2+r1g+r2g)z1g^2)+a^2(-4 r1g*r2g+(r1g+r2g)(r1g^2+r2g^2)z1g^2))((-2+r1g)r1g(-2+r2g)r2g(r1g+r2g)+a^4*z1g^2(2+(-2+r1g+r2g) z1g^2)+a^2(-2 r1g*r2g+(r1g^3+r1g^2(-2+r2g)+r1g(-2+r2g)r2g+(-2+r2g)r2g^2)z1g^2)));
	
	EEgden=1/(-1+z1g^2)^2 (16a^2(-1+z1g^2)(-r1g*r2g+a^2*z1g^2)(-r1g*r2g(r1g^2+r1g r2g+r2g^2)+a^4*z1g^2-a^2*r1g*r2g (1+z1g^2))+(r1g*r2g(r1g^2(-2+r2g)+r1g(-2+r2g)r2g-2r2g^2)+a^4*z1g^2(4+(-2+r1g+r2g)z1g^2)+a^2(-4 r1g*r2g+(r1g+r2g)(r1g^2+r2g^2)z1g^2))^2);
	
	EEgdisc=(8a^2*\[CapitalDelta]r1g(r1g+r2g)\[CapitalDelta]r2g(r1g^2+a^2 z1g^2)(-r1g*r2g+a^2*z1g^2)^3(r2g^2+a^2*z1g^2))/(-1+z1g^2)^3;
	
	Sqrt[(EEgnum-2RealSign[xg] Sqrt[EEgdisc])/EEgden]
]


Lzgfun[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzgzaux,ddinc,ffinc,gginc,hhinc},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	
	ddinc[r_]:=(r^2-2r+a^2) (r^2+a^2 z1g^2);
	ffinc[r_]:=r^4+a^2(r+2)r+a^2 z1g^2 (r^2-2r+a^2);
	gginc[r_]:=2a*r;
	hhinc[r_]:=r(r-2)+(r^2-2r+a^2)z1g^2/(1-z1g^2);
	
	Lzgzaux=Sqrt[(gginc[r2g]^2+hhinc[r2g]*ffinc[r2g])EEg^2-hhinc[r2g]*ddinc[r2g]];
	
	(-gginc[r2g] EEg+RealSign[xg] Lzgzaux)/hhinc[r2g]
]


KKgfun[a_,p_,e_,xg_]:=(Lzgfun[a,p,e,xg]-a EEgfun[a,p,e,xg])^2+(1-xg^2)(a^2(1-EEgfun[a,p,e,xg]^2)+Lzgfun[a,p,e,xg]^2/xg^2);


(* ::Subsubsection::Closed:: *)
(*Slightly modified version of the functions for the constants of motion *)


(* ::Text:: *)
(*These versions of the functions for the constants of motion is more useful for derivatives of the geodesics frequencies wrt to r1g r2g and z1g . The "sgn" in all the functions denotes the type of orbits. +1 is for prograde orbits, -1 for retrograde orbits. It is equivalent to the sign of x. *)


EEgfunsgn[a_,r1g_,r2g_,z1g_,sgn_]:=Module[{ddinc,ffinc,gginc,hhinc,\[Kappa]g,\[Epsilon]g,\[Rho]g,\[Eta]g,\[Sigma]g,\[CapitalDelta]r1g,\[CapitalDelta]r2g,EEgnum,EEgden,EEgdisc},
	ddinc[r_]:=(r^2-2r+a^2) (r^2+a^2 z1g^2);
	ffinc[r_]:=r^4+a^2(r+2)r+a^2 z1g^2 (r^2-2r+a^2);
	gginc[r_]:=2 a r;
	hhinc[r_]:=r(r-2)+(r^2-2r+a^2)z1g^2/(1-z1g^2);
	
	\[Kappa]g=ddinc[r2g]*hhinc[r1g]-ddinc[r1g]*hhinc[r2g];
	\[Epsilon]g=ddinc[r2g]*gginc[r1g]-ddinc[r1g]*gginc[r2g];
	\[Rho]g=ffinc[r2g]*hhinc[r1g]-ffinc[r1g]*hhinc[r2g];
	\[Eta]g=ffinc[r2g]*gginc[r1g]-ffinc[r1g]*gginc[r2g];
	\[Sigma]g=gginc[r2g]*hhinc[r1g]-gginc[r1g]*hhinc[r2g];
	
	\[CapitalDelta]r1g=(a^2-2 r1g+r1g^2);
	\[CapitalDelta]r2g=(a^2-2 r2g+r2g^2);
	
	EEgnum=1/(-1+z1g^2)^2 (8a^2(-1+z1g^2)(-r1g*r2g+a^2*z1g^2)(-r1g*r2g(r1g^2+r1g(-2+r2g)+(-2+r2g)r2g)+a^4 z1g^2-a^2r1g*r2g(1+z1g^2))+(r1g*r2g(r1g^2(-2+r2g)+r1g(-2+r2g)r2g-2r2g^2)+a^4z1g^2(4+(-2+r1g+r2g)z1g^2)+a^2(-4 r1g*r2g+(r1g+r2g)(r1g^2+r2g^2)z1g^2))((-2+r1g)r1g(-2+r2g)r2g(r1g+r2g)+a^4*z1g^2(2+(-2+r1g+r2g) z1g^2)+a^2(-2 r1g*r2g+(r1g^3+r1g^2(-2+r2g)+r1g(-2+r2g)r2g+(-2+r2g)r2g^2)z1g^2)));
	
	EEgden=1/(-1+z1g^2)^2 (16a^2(-1+z1g^2)(-r1g*r2g+a^2*z1g^2)(-r1g*r2g(r1g^2+r1g r2g+r2g^2)+a^4*z1g^2-a^2*r1g*r2g (1+z1g^2))+(r1g*r2g(r1g^2(-2+r2g)+r1g(-2+r2g)r2g-2r2g^2)+a^4*z1g^2(4+(-2+r1g+r2g)z1g^2)+a^2(-4 r1g*r2g+(r1g+r2g)(r1g^2+r2g^2)z1g^2))^2);
	
	EEgdisc=(8a^2*\[CapitalDelta]r1g(r1g+r2g)\[CapitalDelta]r2g(r1g^2+a^2 z1g^2)(-r1g*r2g+a^2*z1g^2)^3(r2g^2+a^2*z1g^2))/(-1+z1g^2)^3;
	
	Sqrt[(EEgnum-2RealSign[sgn] Sqrt[EEgdisc])/EEgden]
]


Lzgfunsgn[a_,r1g_,r2g_,z1g_,sgn_]:=Module[{EEg,Lzgzaux,ddinc,ffinc,gginc,hhinc},
	EEg=EEgfunsgn[a,r1g,r2g,z1g,sgn];
	
	ddinc[r_]:=(r^2-2r+a^2) (r^2+a^2 z1g^2);
	ffinc[r_]:=r^4+a^2(r+2)r+a^2 z1g^2 (r^2-2r+a^2);
	gginc[r_]:=2a*r;
	hhinc[r_]:=r(r-2)+(r^2-2r+a^2)z1g^2/(1-z1g^2);
	
	Lzgzaux=Sqrt[(gginc[r2g]^2+hhinc[r2g]*ffinc[r2g])EEg^2-hhinc[r2g]*ddinc[r2g]];
	
	(-gginc[r2g] EEg+sgn Lzgzaux)/hhinc[r2g]
]


KKgfunsgn[a_,r1g_,r2g_,z1g_,sgn_]:=(Lzgfunsgn[a,r1g,r2g,z1g,sgn]-a EEgfunsgn[a,r1g,r2g,z1g,sgn])^2+z1g^2(a^2(1-EEgfunsgn[a,r1g,r2g,z1g,sgn]^2)+Lzgfunsgn[a,r1g,r2g,z1g,sgn]^2/(1-z1g^2));


(* ::Subsection::Closed:: *)
(*Geodesic frequencies*)


(* ::Subsubsection::Closed:: *)
(*Radial and polar geodesic frequencies*)


\[CapitalUpsilon]rgfun[a_,p_,e_,xg_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,krg},
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	
	\[Pi]/(2EllipticK[krg]) Sqrt[(1-EEg^2)(r1g-r3g)(r2g-r4g)]
]


\[CapitalUpsilon]zgfun[a_,p_,e_,xg_]:=Module[{z1g,EEg,Lzg,z2g,kzg},
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	(\[Pi] z2g)/(2EllipticK[kzg])
]


(* ::Text:: *)
(*These functions s are used for the derivatives of the geodesic frequencies wrt to r1g, r2g and z1g. The "sgn" in all the functions denotes the type of orbits. +1 is for prograde orbits, -1 for retrograde orbits. It is equivalent to the sign of x. *)


\[CapitalUpsilon]rgfunsgn[a_,r1g_,r2g_,z1g_,sgn_]:=Module[{EEg,Lzg,KKg,r3g,r4g,krg},
	EEg=EEgfunsgn[a,r1g,r2g,z1g,sgn];
	Lzg=Lzgfunsgn[a,r1g,r2g,z1g,sgn];
	KKg=KKgfunsgn[a,r1g,r2g,z1g,sgn];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	
	\[Pi]/(2EllipticK[krg]) Sqrt[(1-EEg^2)(r1g-r3g)(r2g-r4g)]
]


\[CapitalUpsilon]zgfunsgn[a_,r1g_,r2g_,z1g_,sgn_]:=Module[{EEg,Lzg,z2g,kzg},
	EEg=EEgfunsgn[a,r1g,r2g,z1g,sgn];
	Lzg=Lzgfunsgn[a,r1g,r2g,z1g,sgn];
	
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	(\[Pi] z2g)/(2EllipticK[kzg])
]


(* ::Subsubsection::Closed:: *)
(*Coordinate time geodesic frequency*)


\[CapitalUpsilon]tgrfun[a_,p_,e_,xg_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,rp,rm,krg,ellK,hr,hp,hm},
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	rp=1+Sqrt[1-a^2];
	rm=1-Sqrt[1-a^2];
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	hr=(r1g-r2g)/(r1g-r3g);
	hp=hr ( r3g-rp)/(r2g-rp);
	hm=hr ( r3g-rm)/(r2g-rm);
	
	(4+a^2)EEg+EEg(1/2 (4+r1g+r2g+r3g)r3g- (r1g r2g)/2+(r1g-r3g)(r2g-r4g) EllipticE[krg]/(2ellK)+1/2 (4+2/(1-EEg^2))(r2g-r3g) EllipticPi[hr,krg]/ellK)+(2EEg)/(rp-rm) (((4-a Lzg/EEg)rp-2a^2)/(r3g-rp) (1-(r2g-r3g)/(r2g-rp) EllipticPi[hp,krg]/ellK))-(2EEg)/(rp-rm) (((4-a Lzg/EEg)rm-2a^2)/(r3g-rm) (1-(r2g-r3g)/(r2g-rm) EllipticPi[hm,krg]/ellK))
]


\[CapitalUpsilon]tgzfun[a_,p_,e_,xg_]:=Module[{z1g,EEg,Lzg,KKg,z2g,kzg},	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	If[z1g==0,
		-a^2EEg,
		-a^2 EEg+(EEg(KKg-(Lzg-a EEg)^2))/((1-EEg^2)z1g^2) (1-EllipticE[kzg]/EllipticK[kzg])
	]
]


(* ::Text:: *)
(*These functions s are used for the derivatives of the geodesic frequencies wrt to r1g, r2g and z1g. The "sgn" in all the functions denotes the type of orbits. +1 is for prograde orbits, -1 for retrograde orbits. It is equivalent to the sign of x. *)


\[CapitalUpsilon]tgrfunsgn[a_,r1g_,r2g_,z1g_,sgn_]:=Module[{EEg,Lzg,KKg,r3g,r4g,rp,rm,krg,ellK,hr,hp,hm},
	EEg=EEgfunsgn[a,r1g,r2g,z1g,sgn];
	Lzg=Lzgfunsgn[a,r1g,r2g,z1g,sgn];
	KKg=KKgfunsgn[a,r1g,r2g,z1g,sgn];
	 
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	 
	rp=1+Sqrt[1-a^2];
	rm=1-Sqrt[1-a^2];
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	hr=(r1g-r2g)/(r1g-r3g);
	hp=hr ( r3g-rp)/(r2g-rp);
	hm=hr ( r3g-rm)/(r2g-rm);
	
	  (4+a^2)EEg+EEg(1/2 (4+r1g+r2g+r3g)r3g- (r1g r2g)/2+(r1g-r3g)(r2g-r4g) EllipticE[krg]/(2ellK)+1/2 (4+2/(1-EEg^2))(r2g-r3g) EllipticPi[hr,krg]/ellK)+(2EEg)/(rp-rm) (((4-a Lzg/EEg)rp-2a^2)/(r3g-rp) (1-(r2g-r3g)/(r2g-rp) EllipticPi[hp,krg]/ellK))-(2EEg)/(rp-rm) (((4-a Lzg/EEg)rm-2a^2)/(r3g-rm) (1-(r2g-r3g)/(r2g-rm) EllipticPi[hm,krg]/ellK))
]


\[CapitalUpsilon]tgzfunsgn[a_,r1g_,r2g_,z1g_,sgn_]:=Module[{EEg,Lzg,KKg,z2g,kzg},
	EEg=EEgfunsgn[a,r1g,r2g,z1g,sgn];
	Lzg=Lzgfunsgn[a,r1g,r2g,z1g,sgn];
	KKg=KKgfunsgn[a,r1g,r2g,z1g,sgn];
	
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	
	-a^2 EEg+(EEg(KKg-(Lzg-a EEg)^2))/((1-EEg^2)z1g^2) (1-EllipticE[kzg]/EllipticK[kzg])
]


(* ::Subsubsection::Closed:: *)
(*Azimuthal time geodesic frequency*)


\[CapitalUpsilon]\[Phi]grfun[a_,p_,e_,xg_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,rp,rm,krg,ellK,hr,hp,hm},
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	rp=1+Sqrt[1-a^2];
	rm=1-Sqrt[1-a^2];
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	hr=(r1g-r2g)/(r1g-r3g);
	hp=hr ( r3g-rp)/(r2g-rp);
	hm=hr ( r3g-rm)/(r2g-rm);
	
	a/(rp-rm) ((2 EEg rp-a Lzg)/(r3g-rp) (1-(r2g-r3g)/(r2g-rp) EllipticPi[hp,krg]/ellK))-a/(rp-rm) ((2 EEg rm-a Lzg)/(r3g-rm) (1-(r2g-r3g)/(r2g-rm) EllipticPi[hm,krg]/ellK))
]


\[CapitalUpsilon]\[Phi]gzfun[a_,p_,e_,xg_]:=Module[{z1g,EEg,Lzg,z2g,kzg},
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	Lzg/EllipticK[kzg] EllipticPi[z1g^2,kzg]
]


(* ::Text:: *)
(*These functions s are used for the derivatives of the geodesic frequencies wrt to r1g, r2g and z1g. The "sgn" in all the functions denotes the type of orbits. +1 is for prograde orbits, -1 for retrograde orbits. It is equivalent to the sign of x. *)


\[CapitalUpsilon]\[Phi]grfunsgn[a_,r1g_,r2g_,z1g_,sgn_]:=Module[{EEg,Lzg,KKg,r3g,r4g,rp,rm,krg,ellK,hr,hp,hm},
	EEg=EEgfunsgn[a,r1g,r2g,z1g,sgn];
	Lzg=Lzgfunsgn[a,r1g,r2g,z1g,sgn];
	KKg=KKgfunsgn[a,r1g,r2g,z1g,sgn];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	rp=1+Sqrt[1-a^2];
	rm=1-Sqrt[1-a^2];
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	hr=(r1g-r2g)/(r1g-r3g);
	hp=hr ( r3g-rp)/(r2g-rp);
	hm=hr ( r3g-rm)/(r2g-rm);
	
	a/(rp-rm) ((2 EEg rp-a Lzg)/(r3g-rp) (1-(r2g-r3g)/(r2g-rp) EllipticPi[hp,krg]/ellK))-a/(rp-rm) ((2 EEg rm-a Lzg)/(r3g-rm) (1-(r2g-r3g)/(r2g-rm) EllipticPi[hm,krg]/ellK))
]


\[CapitalUpsilon]\[Phi]gzfunsgn[a_,r1g_,r2g_,z1g_,sgn_]:=Module[{EEg,Lzg,KKg,z2g,kzg},
	EEg=EEgfunsgn[a,r1g,r2g,z1g,sgn];
	Lzg=Lzgfunsgn[a,r1g,r2g,z1g,sgn];
	
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	Lzg/EllipticK[kzg] EllipticPi[z1g^2,kzg]
]


(* ::Subsubsection::Closed:: *)
(*Spin precession frequency*)


\[CapitalUpsilon]pfun[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,krg,z2g,kzg,\[Psi]freq},
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	
	\[Psi]freq=(Sqrt[KKg]((r3g^2+a^2)EEg-a Lzg))/(r3g^2+KKg)+((r2g-r3g)((KKg-a^2)EEg+a Lzg))/((r2g^2+KKg)(r3g^2+KKg)) 1/(2I) ((r2g+I Sqrt[KKg])(r3g+I Sqrt[KKg])EllipticPi[(r1g-r2g)/(r1g-r3g) (r3g-I Sqrt[KKg])/(r2g-I Sqrt[KKg]),krg] 1/EllipticK[krg]-(r2g-I Sqrt[KKg])(r3g-I Sqrt[KKg])EllipticPi[(r1g-r2g)/(r1g-r3g) (-r3g-I Sqrt[KKg])/(-r2g-I Sqrt[KKg]),krg] 1/EllipticK[krg])-EEg Sqrt[KKg]+((KKg-a^2)EEg+a Lzg)/Sqrt[KKg] EllipticPi[(a^2 z1g^2)/KKg,kzg] 1/EllipticK[kzg];
	Re[\[Psi]freq]
]


(* ::Subsection:: *)
(*Homogeneous angles*)


(* ::Text:: *)
(*Inversion of the integrals in A12 and A13 in Phys. Rev. D 100, 104030*)


\[Chi]rfun[wr_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,EEg,Lzg,KKg,r3g,r4g,krg,ellK,jSN,Wrg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	jSN=JacobiSN[1/\[Pi] ellK wr,krg];
	Wrg = jSN^2/(r1g-r3g);
	
	If[Mod[wr,2Pi]<Pi,
		ArcSin[((r1g+r2g-2r3g)Wrg-1)/(1-(r1g-r2g)Wrg)]+2\[Pi]*Floor[wr/(2\[Pi])]
		,
		\[Pi]-ArcSin[((r1g+r2g-2r3g)Wrg-1)/(1-(r1g-r2g)Wrg)]+2\[Pi]*Floor[wr/(2\[Pi])]
	 ]
]


Sin\[Chi]rfun[wr_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,EEg,Lzg,KKg,r3g,r4g,krg,ellK,jSN,Wrg},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	jSN=JacobiSN[1/\[Pi] ellK wr,krg];
	Wrg = jSN^2/(r1g-r3g);
	
	((r1g+r2g-2r3g)Wrg-1)/(1-(r1g-r2g)Wrg)
]


(* ::Text:: *)
(*The \[Pi]/2 term is added to match the convention in KerrGeodesics package of the Toolkit*)


\[Chi]zfun[wz_,a_,p_,e_,xg_,const_]:=Module[{z1g,EEg,Lzg,z2g,kzg,ellK},
	EEg=const[[1]];
	Lzg=const[[2]];
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	ellK=EllipticK[kzg];
	
	JacobiAmplitude[2/\[Pi] ellK(wz+\[Pi]/2),kzg]
]


(* ::Subsubsection::Closed:: *)
(*Derivatives of \[Chi]z with respect to z1g*)


d\[Chi]zdz1gfun[wz_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,z2g,kzg,ellK,\[Alpha]z},
	EEg=const[[1]];
	Lzg=const[[2]];
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	kzg=a^2(1-EEg^2)z1g^2/z2g^2;
	ellK=EllipticK[kzg];
	
	\[Alpha]z=(\[Pi]+2wz)*ellK/\[Pi] ;
	
	1/(2(1-kzg)kzg*\[Pi])(kzg*\[Pi]*JacobiCD[(2wz)ellK/\[Pi],kzg] JacobiCN[\[Alpha]z,kzg]+JacobiDN[\[Alpha]z,kzg]((\[Pi]+2 wz)EllipticE[kzg]-\[Pi]*JacobiEpsilon[\[Alpha]z,kzg]))2a^2*z1g(1-EEg^2)(-((Lzg ^2z1g^2)/((1-z1g^2)^2 z2g^4))+1/z2g^2)
]


(* ::Subsubsection::Closed:: *)
(*Spin precession phase *)


\[Psi]rfun[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,krg,ellK,xaux},
 {EEg,Lzg,KKg}=const;
 r1g=p/(1-e);
 r2g=p/(1+e);
 r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
 r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));

 krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
 ellK=EllipticK[krg];
 xaux=JacobiAmplitude[wr/\[Pi] ellK,krg];

 (2(r2g-r3g)((KKg-a^2)EEg+a Lzg))/((KKg+r2g^2)(KKg+r3g^2)Sqrt[(1-EEg^2)(r1g-r3g)(r2g-r4g)]) (Im[(r2g+I Sqrt[KKg])(r3g+I Sqrt[KKg])EllipticPi[(r1g-r2g)/(r1g-r3g)(r3g-I Sqrt[KKg])/(r2g-I Sqrt[KKg]),xaux,krg]]-wr/(\[Pi])Im[(r2g+I Sqrt[KKg])(r3g+I Sqrt[KKg])EllipticPi[(r1g-r2g)/(r1g-r3g)(r3g-I Sqrt[KKg])/(r2g-I Sqrt[KKg]),krg]])
]


\[Psi]zfun[wz_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,z2g,kzg,ellK,xaux},
 {EEg,Lzg,KKg}=const;
 r1g=p/(1-e);
 r2g=p/(1+e);
 z1g=Sqrt[1-xg^2];

 z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
 kzg=a^2(1-EEg^2)z1g^2/z2g^2;
 ellK=EllipticK[kzg];
 xaux=JacobiAmplitude[(2/\[Pi])*ellK(wz+\[Pi]/2),kzg];

 -(((a^2-KKg)EEg-a*Lzg)/(Sqrt[KKg]z2g))(EllipticPi[(a^2z1g^2)/KKg,xaux,kzg]-2/\[Pi] ellK(wz+\[Pi]/2)EllipticPi[a^2z1g^2/KKg,kzg])
]


(* ::Subsection::Closed:: *)
(*Geodesics radial and polar trajectories and derivatives*)


(* ::Subsubsection::Closed:: *)
(*Radial and polar geodesic trajectories*)


rgfun[wr_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,EEg,Lzg,KKg,r3g,r4g,krg,ellK,jSN},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	jSN=JacobiSN[1/\[Pi] ellK wr,krg];
	
	(r3g(r1g-r2g)jSN^2-r2g(r1g-r3g))/((r1g-r2g)jSN^2-(r1g-r3g))
]


zgfun[wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,z1g,z2g,kzg,ellK},
	EEg=const[[1]];
	Lzg=const[[2]];
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	ellK=EllipticK[kzg];
	
	z1g JacobiSN[2/\[Pi] ellK(wz+\[Pi]/2),kzg]
]


(* ::Subsubsection::Closed:: *)
(*Derivatives trajectories wrt to wr and wz*)


drgdwrfun[wr_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,EEg,Lzg,KKg,r3g,r4g,krg,ellK,jSN},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	jSN=JacobiSN[1/\[Pi] ellK wr,krg];
	
	(2 ellK (r1g-r2g) (r1g-r3g) (r2g-r3g) JacobiCN[(ellK wr)/\[Pi],krg] JacobiDN[(ellK wr)/\[Pi],krg] jSN)/(\[Pi] (-r1g+r3g+(r1g-r2g) jSN^2)^2)
]


dzgdwzfun[wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,z1g,z2g,kzg,ellK},
	EEg=const[[1]];
	Lzg=const[[2]];
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	ellK=EllipticK[kzg];
	
	2/\[Pi] ellK z1g JacobiCN[2/\[Pi] ellK(wz+\[Pi]/2),kzg] JacobiDN[2/\[Pi] ellK(wz+\[Pi]/2),kzg]
]


(* ::Subsubsection::Closed:: *)
(*Derivatives radial trajectories wrt to constant of motions*)


drgdEgfun[wr_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,krg,ellK,\[Alpha]r,jSN,drgdkrg,drgdr3g,dkrgdr3g,dkrgdr4g,dr3gdEg,dr4gdEg},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	\[Alpha]r= wr /\[Pi] ellK;
	jSN=JacobiSN[\[Alpha]r,krg];
	
	drgdkrg=(jSN (r1g-r2g) (r1g-r3g) (r2g-r3g) JacobiCN[(ellK wr)/\[Pi],krg] JacobiDN[(ellK wr)/\[Pi],krg] (wr EllipticE[krg]+jSN krg \[Pi] JacobiCD[(ellK wr)/\[Pi],krg]-\[Pi] JacobiEpsilon[(ellK wr)/\[Pi],krg]))/((1-krg) krg \[Pi] (-r1g+r3g+jSN^2 (r1g-r2g))^2);
	drgdr3g=-(((r1g-r2g)^2 jSN^2 (1-jSN^2))/(-r1g+r3g+(r1g-r2g) jSN^2)^2);
	
	dkrgdr3g =((r1g-r2g) (r1g-r4g))/((r1g-r3g)^2 (r2g-r4g));
	dkrgdr4g =-(((r1g-r2g) (r2g-r3g))/((r1g-r3g) (r2g-r4g)^2));
	dr3gdEg=(2 EEg)/(1-EEg^2)^2+1/(2 Sqrt[-((a^2 (KKg-(-a EEg+Lzg)^2))/((1-EEg^2) r1g r2g))+(-(1/(1-EEg^2))+(r1g+r2g)/2)^2]) (-((2 a^3 (-a EEg+Lzg))/((1-EEg^2) r1g r2g))-(2 a^2 EEg (KKg-(-a EEg+Lzg)^2))/((1-EEg^2)^2r1g r2g)-(4 EEg (-(1/(1-EEg^2))+(r1g+r2g)/2))/(1-EEg^2)^2);
	dr4gdEg=(a^2 (2 (-a^2 EEg+a (1+EEg^2) Lzg+EEg (KKg-Lzg^2)) r3g+(1-EEg^2) (-KKg+(-a EEg+Lzg)^2) dr3gdEg))/((1-EEg^2)^2 r1g r2g r3g^2);
	
	(drgdr3g +drgdkrg dkrgdr3g) dr3gdEg+drgdkrg dkrgdr4g dr4gdEg
]


drgdLzgfun[wr_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,krg,ellK,\[Alpha]r,jSN,drgdkrg,drgdr3g,dkrgdr3g,dkrgdr4g,dr3gdLzg,dr4gdLzg},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	\[Alpha]r= wr /\[Pi] ellK;
	jSN=JacobiSN[\[Alpha]r,krg];
	
	drgdkrg=(jSN (r1g-r2g) (r1g-r3g) (r2g-r3g) JacobiCN[(ellK wr)/\[Pi],krg] JacobiDN[(ellK wr)/\[Pi],krg] (wr EllipticE[krg]+jSN krg \[Pi] JacobiCD[(ellK wr)/\[Pi],krg]-\[Pi] JacobiEpsilon[(ellK wr)/\[Pi],krg]))/((1-krg) krg \[Pi] (-r1g+r3g+jSN^2 (r1g-r2g))^2);
	drgdr3g=-(((r1g-r2g)^2 jSN^2 (1-jSN^2))/(-r1g+r3g+(r1g-r2g) jSN^2)^2);
	
	dkrgdr3g =((r1g-r2g) (r1g-r4g))/((r1g-r3g)^2 (r2g-r4g));
	dkrgdr4g =-(((r1g-r2g) (r2g-r3g))/((r1g-r3g) (r2g-r4g)^2));
	
	dr3gdLzg=(a^2 (-a EEg+Lzg))/((1-EEg^2) r1g r2g Sqrt[(a^2 (KKg-(-a EEg+Lzg)^2))/((-1+EEg^2) r1g r2g)+1/4 (2/(-1+EEg^2)+r1g+r2g)^2]);
	dr4gdLzg=(a^2 (2 (-a EEg+Lzg) r3g+(KKg-(-a EEg+Lzg)^2) dr3gdLzg))/((-1+EEg^2) r1g r2g r3g^2);
	
	(drgdr3g +drgdkrg dkrgdr3g) dr3gdLzg+drgdkrg dkrgdr4g dr4gdLzg
]


drgdKgfun[wr_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,krg,ellK,\[Alpha]r,jSN,drgdkrg,drgdr3g,dkrgdr3g,dkrgdr4g,dr3gdKg,dr4gdKg},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+\[Sqrt](((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)));
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	\[Alpha]r= wr /\[Pi] ellK;
	jSN=JacobiSN[\[Alpha]r,krg];
	
	drgdkrg=(jSN (r1g-r2g) (r1g-r3g) (r2g-r3g) JacobiCN[(ellK wr)/\[Pi],krg] JacobiDN[(ellK wr)/\[Pi],krg] (wr EllipticE[krg]+jSN krg \[Pi] JacobiCD[(ellK wr)/\[Pi],krg]-\[Pi] JacobiEpsilon[(ellK wr)/\[Pi],krg]))/((1-krg) krg \[Pi] (-r1g+r3g+jSN^2 (r1g-r2g))^2);
	drgdr3g=-(((r1g-r2g)^2 jSN^2 (1-jSN^2))/(-r1g+r3g+(r1g-r2g) jSN^2)^2);
	
	dkrgdr3g =((r1g-r2g) (r1g-r4g))/((r1g-r3g)^2 (r2g-r4g));
	dkrgdr4g =-(((r1g-r2g) (r2g-r3g))/((r1g-r3g) (r2g-r4g)^2));
	
	dr3gdKg=-(a^2/(2 (1-EEg^2) r1g r2g Sqrt[(a^2 (KKg-(-a EEg+Lzg)^2))/((-1+EEg^2) r1g r2g)+1/4 (2/(-1+EEg^2)+r1g+r2g)^2]));
	dr4gdKg=(a^2 (r3g-(KKg-(-a EEg+Lzg)^2) dr3gdKg))/((1-EEg^2) r1g r2g r3g^2);
	
	(drgdr3g +drgdkrg dkrgdr3g)dr3gdKg+drgdkrg dkrgdr4g dr4gdKg
]


(* ::Subsubsection::Closed:: *)
(*Derivatives polar trajectories wrt to constant of motions*)


dzgdEgfun[wz_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,z2g,kzg,ellK,\[Alpha]z},
	EEg=const[[1]];
	Lzg=const[[2]];
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	ellK=EllipticK[kzg];
	
	\[Alpha]z=(\[Pi]+2 wz) /\[Pi] ellK;
	
	(EEg z1g (z2g^2-a^2 (1-EEg^2)) JacobiCN[\[Alpha]z,kzg] JacobiDN[\[Alpha]z,kzg] ((\[Pi]+2 wz) EllipticE[kzg]-\[Pi] JacobiEpsilon[\[Alpha]z,kzg]+kzg \[Pi] JacobiCD[\[Alpha]z,kzg] JacobiSN[\[Alpha]z,kzg]))/((1-EEg^2) (-1+kzg) \[Pi] z2g^2)
]


dzgdLzgfun[wz_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,z2g,kzg,ellK,\[Alpha]z},
	EEg=const[[1]];
	Lzg=const[[2]];
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	ellK=EllipticK[kzg];
	
	\[Alpha]z=(\[Pi]+2 wz) /\[Pi] ellK;
	
	(Lzg z1g JacobiCN[\[Alpha]z,kzg] JacobiDN[\[Alpha]z,kzg] ((\[Pi]+2 wz) EllipticE[kzg]-\[Pi] JacobiEpsilon[\[Alpha]z,kzg]+kzg \[Pi] JacobiCD[\[Alpha]z,kzg] JacobiSN[\[Alpha]z,kzg]))/((-1+kzg) \[Pi] (1-z1g^2) z2g^2)
]


(* ::Subsubsection::Closed:: *)
(*Derivatives radial trajectories wrt to r1g and r2g*)


drgdr1gfun[wr_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,krg,ellK,\[Alpha]r,jSN,drgdr1gexplicit,drgdkrg,drgdr3g,dkrgdr1g,dkrgdr3g,dkrgdr4g,dr3gdr1g,dr4gdr1g},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	\[Alpha]r= wr /\[Pi] ellK;
	jSN=JacobiSN[\[Alpha]r,krg];
	
	drgdr1gexplicit=((r2g-r3g)^2 jSN^2)/(-r1g+r3g+(r1g-r2g)jSN^2)^2;
	
	drgdkrg=(jSN (r1g-r2g) (r1g-r3g) (r2g-r3g) JacobiCN[(ellK wr)/\[Pi],krg] JacobiDN[(ellK wr)/\[Pi],krg] (wr EllipticE[krg]+jSN krg \[Pi] JacobiCD[(ellK wr)/\[Pi],krg]-\[Pi] JacobiEpsilon[(ellK wr)/\[Pi],krg]))/((1-krg) krg \[Pi] (-r1g+r3g+jSN^2 (r1g-r2g))^2);
	drgdr3g=-(((r1g-r2g)^2 jSN^2 (1-jSN^2))/(-r1g+r3g+(r1g-r2g) jSN^2)^2);
	
	dkrgdr1g =((r2g-r3g) (r3g-r4g))/((r1g-r3g)^2 (r2g-r4g));
	dkrgdr3g =((r1g-r2g) (r1g-r4g))/((r1g-r3g)^2 (r2g-r4g));
	dkrgdr4g =-(((r1g-r2g) (r2g-r3g))/((r1g-r3g) (r2g-r4g)^2));
	
	dr3gdr1g=-(1/2)+1/(2 Sqrt[-((a^2 (-(-a EEg+Lzg)^2+KKg))/((1-EEg^2) r1g r2g))+1/4 (2/(-1+EEg^2)+r1g+r2g)^2]) (1/(-1+EEg^2)+(r1g+r2g)/2+(a^2 (-(-a EEg+Lzg)^2+KKg))/(r1g^2r2g (1-EEg^2)));
	
	dr4gdr1g=(-(dr3gdr1g/r3g^2) (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g(1-EEg^2))-1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g^2 r2g(1-EEg^2)));
	
	drgdr1gexplicit+drgdr3g dr3gdr1g+drgdkrg(dkrgdr1g +dkrgdr3g dr3gdr1g+dkrgdr4g dr4gdr1g)
]


drgdr2gfun[wr_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,krg,ellK,\[Alpha]r,jSN,drgdr2gexplicit,drgdkrg,drgdr3g,dkrgdr2g,dkrgdr3g,dkrgdr4g,dr3gdr2g,dr4gdr2g},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	krg=((r1g-r2g)(r3g-r4g))/((r1g-r3g)(r2g-r4g));
	ellK=EllipticK[krg];
	\[Alpha]r= wr /\[Pi] ellK;
	jSN=JacobiSN[\[Alpha]r,krg];
	
	drgdr2gexplicit=((r1g-r3g)^2 (1-jSN^2))/(-r1g+r3g+(r1g-r2g)jSN^2)^2;
	
	drgdkrg=(jSN (r1g-r2g) (r1g-r3g) (r2g-r3g) JacobiCN[(ellK wr)/\[Pi],krg] JacobiDN[(ellK wr)/\[Pi],krg] (wr EllipticE[krg]+jSN krg \[Pi] JacobiCD[(ellK wr)/\[Pi],krg]-\[Pi] JacobiEpsilon[(ellK wr)/\[Pi],krg]))/((1-krg) krg \[Pi] (-r1g+r3g+jSN^2 (r1g-r2g))^2);
	drgdr3g=-(((r1g-r2g)^2 jSN^2 (1-jSN^2))/(-r1g+r3g+(r1g-r2g) jSN^2)^2);
	
	dkrgdr2g =-(((r1g-r4g) (r3g-r4g))/((r1g-r3g) (r2g-r4g)^2));
	dkrgdr3g =((r1g-r2g) (r1g-r4g))/((r1g-r3g)^2 (r2g-r4g));
	dkrgdr4g =-(((r1g-r2g) (r2g-r3g))/((r1g-r3g) (r2g-r4g)^2));
	
	dr3gdr2g=-(1/2)+1/(2 Sqrt[-((a^2 (-(-a EEg+Lzg)^2+KKg))/((1-EEg^2) r1g r2g))+1/4 (2/(-1+EEg^2)+r1g+r2g)^2]) (1/(-1+EEg^2)+(r1g+r2g)/2+(a^2 (-(-a EEg+Lzg)^2+KKg))/(r1g r2g^2 (1-EEg^2)));
	dr4gdr2g=(-(dr3gdr2g/r3g^2) (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g(1-EEg^2))-1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g^2(1-EEg^2)));
	
	drgdr2gexplicit+drgdr3g dr3gdr2g+drgdkrg(dkrgdr2g +dkrgdr3g dr3gdr2g+dkrgdr4g dr4gdr2g)
]


(* ::Subsection::Closed:: *)
(*Expansion coordinate time and azimuthal trajectories as Fourier series, purely oscillating part*)


\[CapitalDelta]trgfun[wr_,coeff_,\[CapitalUpsilon]rg_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	Sum[2Sin[n wr]coeff[[n+dim+1]]/(n \[CapitalUpsilon]rg),{n,1,dim}]
];


\[CapitalDelta]tzgfun[wz_,coeff_,\[CapitalUpsilon]zg_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	Sum[2Sin[k wz]coeff[[k+dim+1]]/(k \[CapitalUpsilon]zg),{k,1,dim}]
];


\[CapitalDelta]\[Phi]rgfun[wr_,coeff_,\[CapitalUpsilon]rg_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	Sum[2Sin[n wr]coeff[[n+dim+1]]/(n \[CapitalUpsilon]rg),{n,1,dim}]
];


\[CapitalDelta]\[Phi]zgfun[wz_,coeff_,\[CapitalUpsilon]zg_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	Sum[2Sin[k wz]coeff[[k+dim+1]]/(k \[CapitalUpsilon]zg),{k,1,dim}]
];


(* ::Subsection::Closed:: *)
(*Geodesics velocities*)


(* ::Subsubsection::Closed:: *)
(*Coordinate-time geodesic velocity*)


Vtrgfun[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,rg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	EEg((rg^2+a^2)^2/(rg^2-2rg+a^2))-(2a*rg)/(rg^2-2rg+a^2)Lzg
]


Vtzgfun[wz_,a_,p_,e_,xg_,const_]:=Module[{z1g,EEg,Lzg,KKg,zg},
	{EEg,Lzg,KKg}=const;
	
	zg=zgfun[wz,a,p,e,xg,const];
	
	-EEg*a^2(1-zg^2)
]


dVtrgdrgfun[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,rg,\[CapitalDelta]rg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	(2a*Lzg(rg^2-a^2))/\[CapitalDelta]rg^2+(4 EEg*rg(a^2+rg^2))/\[CapitalDelta]rg-(2EEg(rg-1)(a^2+rg^2)^2)/\[CapitalDelta]rg^2
]


dVtzgdzgfun[wz_,a_,p_,e_,xg_,const_]:=Module[{z1g,EEg,Lzg,KKg,zg},
	{EEg,Lzg,KKg}=const;
	
	zg=zgfun[wz,a,p,e,xg,const];
	
	2a^2*EEg*zg
]


(* ::Subsubsection::Closed:: *)
(*Azimuthal geodesic velocity*)


V\[Phi]rgfun[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,rg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	a/(rg^2-2rg+a^2)(EEg(rg^2+a^2)-a*Lzg)-a*EEg
]


V\[Phi]zgfun[wz_,a_,p_,e_,xg_,const_]:=Module[{z1g,EEg,Lzg,KKg,\[Chi]z,zg},
	{EEg,Lzg,KKg}=const;
	
	zg=zgfun[wz,a,p,e,xg,const];
	
	Lzg/(1-zg^2)
]


dV\[Phi]rgdrgfun[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,rg,\[CapitalDelta]rg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	\[CapitalDelta]rg=(a^2-2rg+rg^2);
	
	(2a*EEg*rg)/\[CapitalDelta]rg-(2a*(rg-1)(-a*Lzg+EEg(a^2+rg^2)))/\[CapitalDelta]rg^2
]


dV\[Phi]zgdzgfun[wz_,a_,p_,e_,xg_,const_]:=Module[{z1g,EEg,Lzg,KKg,zg},
	{EEg,Lzg,KKg}=const;
	
	zg=zgfun[wz,a,p,e,xg,const];
	
	(2Lzg*zg)/(1-zg^2)^2
]


(* ::Subsubsection::Closed:: *)
(*Geodesic coordinate time and azimuthal Fourier coefficients of the velocities*)


Vtrgcoeff[nmax_,a_,p_,e_,xg_,const_]:=Module[{stepsr,wrlist,Vtrglist,ExpniTable},
	stepsr=4*nmax;
	wrlist=Table[i,{i,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	Vtrglist=Vtrgfun[wrlist,a,p,e,xg,const];
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	Chop[(ExpniTable . Vtrglist)/stepsr,10^(-16)]
]


Vtzgcoeff[kmax_,a_,p_,e_,xg_,const_]:=Module[{stepsz,wzlist,Vtzglist,ExpjkTable},
	stepsz=4*kmax;
	wzlist=Table[i,{i,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	Vtzglist=Vtzgfun[wzlist,a,p,e,xg,const];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	Chop[(Vtzglist . ExpjkTable)/stepsz,10^(-16)]
]


V\[Phi]rgcoeff[nmax_,a_,p_,e_,xg_,const_]:=Module[{stepsr,wrlist,V\[Phi]rglist,ExpniTable},
	stepsr=4*nmax;
	wrlist=Table[i,{i,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	V\[Phi]rglist=V\[Phi]rgfun[wrlist,a,p,e,xg,const];
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	Chop[(ExpniTable . V\[Phi]rglist)/stepsr,10^(-16)]
]


V\[Phi]zgcoeff[kmax_,a_,p_,e_,xg_,const_]:=Module[{stepsz,wzlist,V\[Phi]zglist,ExpjkTable},
	stepsz=4*kmax;
	wzlist=Table[i,{i,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	V\[Phi]zglist=V\[Phi]zgfun[wzlist,a,p,e,xg,const];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	Chop[(V\[Phi]zglist . ExpjkTable)/stepsz,10^(-16)]	
]


(* ::Subsubsection::Closed:: *)
(*Expansion coordinate time and azimuthal velocities as Fourier series*)


dtrgd\[Lambda][wr_,coeff_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	coeff[[dim+1]]+Sum[2Cos[n wr]coeff[[n+dim+1]],{n,1,dim}]
];


dtzgd\[Lambda][wz_,coeff_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	coeff[[dim+1]]+Sum[2Cos[k wz]coeff[[k+dim+1]],{k,1,dim}]
];


d\[Phi]rgd\[Lambda][wr_,coeff_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	coeff[[dim+1]]+Sum[2Cos[n wr]coeff[[n+dim+1]],{n,1,dim}]
];


d\[Phi]zgd\[Lambda][wz_,coeff_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	coeff[[dim+1]]+Sum[2Cos[k wz]coeff[[k+dim+1]],{k,1,dim}]
];


(* ::Section::Closed:: *)
(*Spin coefficients and projections Marck tetrad over Christoffel symbols*)


(* ::Subsection::Closed:: *)
(*Spin coefficients - radial part*)


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalS]^r_{12}*)


\[ScriptCapitalS]12rfun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrgdvrgdrg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrgdvrgdrg=(2rg EEg Rrg-rg \[CapitalDelta]rg -(rg-1)(KKg+rg^2));
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	vrg vzg (2 a^2rg zg Rrg)/(Sqrt[KKg]\[CapitalDelta]rg^2 \[CapitalSigma]^2)+vrgdvrgdrg (rg Rrg(KKg-a^2zg^2))/(Sqrt[KKg](KKg+rg^2)\[CapitalDelta]rg^2 \[CapitalSigma])+vrg^2/(Sqrt[KKg]\[CapitalDelta]rg^2) (Rrg/\[CapitalSigma]-(2rg^2 Rrg)/\[CapitalSigma]^2-EEg (KKg-rg^2)/(KKg+rg^2))
]


\[ScriptCapitalS]12rfuneq[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,rg,\[CapitalDelta]rg,Rrg,Yrg,vrgdvrgdrg,vrg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	vrgdvrgdrg=(2rg EEg Rrg-rg \[CapitalDelta]rg -(rg-1)(KKg+rg^2));
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	
	vrgdvrgdrg (Rrg Sqrt[KKg])/((KKg+rg^2)\[CapitalDelta]rg^2 rg)+vrg^2/(Sqrt[KKg]\[CapitalDelta]rg^2) (Rrg/rg^2-(2 Rrg)/rg^2-EEg (KKg-rg^2)/(KKg+rg^2))
]


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalS]^r_{23}*)


\[ScriptCapitalS]23rfun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrgdvrgdrg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrgdvrgdrg=(2rg EEg Rrg-rg \[CapitalDelta]rg -(rg-1)(KKg+rg^2));
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	vrg vzg (a Rrg(rg^2(KKg-a^2zg^2)-a^2zg^2(KKg+rg^2)))/(Sqrt[KKg]\[CapitalDelta]rg^2 \[CapitalSigma]^2 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])-vrgdvrgdrg (a zg Rrg(KKg-a^2zg^2))/(Sqrt[KKg]\[CapitalDelta]rg^2 \[CapitalSigma] Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])+vrg^2 (a rg zg(2 KKg Rrg-a rg^2(Lzg-a EEg)-a^4 zg^4 EEg-(3a^2 rg^2 EEg-a^3 (Lzg-a EEg))zg^2))/(Sqrt[KKg]\[CapitalDelta]rg^2 \[CapitalSigma]^2 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])
]


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalS]^r_{31}*)


\[ScriptCapitalS]31rfun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrgdvrgdrg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrgdvrgdrg=(2rg EEg Rrg-rg \[CapitalDelta]rg -(rg-1)(KKg+rg^2));
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	vrg (a zg rg Rrg(rg(a Lzg-rg EEg)-a(Lzg-a EEg))Sqrt[KKg-a^2zg^2])/(KKg \[CapitalDelta]rg^3 \[CapitalSigma] Sqrt[KKg+rg^2])-vrg vzg^2 (a^3zg^3 Sqrt[KKg+rg^2])/(KKg(1-zg^2)\[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg-a^2zg^2])-vrg (a^3zg^3Zzg(Lzg \[CapitalSigma] -2rg Zzg)Sqrt[KKg+rg^2])/(KKg \[CapitalDelta]rg^2\[CapitalSigma]^2(1-zg^2)Sqrt[KKg-a^2zg^2])-vrg vrgdvrgdrg (a rg zg (KKg-a^2zg^2))/(KKg \[CapitalDelta]rg^2\[CapitalSigma] Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])+vrg^2vzg (KKg a rg)/(KKg \[CapitalDelta]rg^2\[CapitalSigma] Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])+vrg^3 (a zg rg(\[CapitalSigma](rg-1)+rg \[CapitalDelta]rg)Sqrt[KKg-a^2zg^2])/(KKg \[CapitalDelta]rg^3\[CapitalSigma]^2 Sqrt[KKg+rg^2])
]


(* ::Text:: *)
(*The spin coefficient is rescaled by the radial velocity vrg. This is convenient for computation of the radial velocities*)


\[ScriptCapitalS]31rfunres[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrgdvrgdrg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrgdvrgdrg=(2rg EEg Rrg-rg \[CapitalDelta]rg -(rg-1)(KKg+rg^2));
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	(a zg rg Rrg(rg(a Lzg-rg EEg)-a(Lzg-a EEg))Sqrt[KKg-a^2zg^2])/(KKg \[CapitalDelta]rg^3 \[CapitalSigma] Sqrt[KKg+rg^2])-vzg^2 (a^3zg^3 Sqrt[KKg+rg^2])/(KKg(1-zg^2)\[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg-a^2zg^2])-(a^3zg^3Zzg(Lzg \[CapitalSigma] -2rg Zzg)Sqrt[KKg+rg^2])/(KKg \[CapitalDelta]rg^2\[CapitalSigma]^2(1-zg^2)Sqrt[KKg-a^2zg^2])-vrgdvrgdrg (a rg zg (KKg-a^2zg^2))/(KKg \[CapitalDelta]rg^2\[CapitalSigma] Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])+vrg vzg (KKg a rg)/(KKg \[CapitalDelta]rg^2\[CapitalSigma] Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])+vrg^2 (a zg rg(\[CapitalSigma](rg-1)+rg \[CapitalDelta]rg)Sqrt[KKg-a^2zg^2])/(KKg \[CapitalDelta]rg^3\[CapitalSigma]^2 Sqrt[KKg+rg^2])
]


(* ::Subsection::Closed:: *)
(*Spin coefficients - polar part*)


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalS]^z_{12}*)


\[ScriptCapitalS]12zfun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vzgdvzgdzg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vzgdvzgdzg=(1-EEg^2)a^2zg(2zg^2-z1g^2)-z2g^2zg;
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	vzg vrg (2 a rg zg Zzg)/(Sqrt[KKg](1-zg^2) \[CapitalSigma]^2)+vzgdvzgdzg (a zg(KKg+rg^2) Zzg)/(Sqrt[KKg](1-zg^2)(KKg-a^2zg^2) \[CapitalSigma])-vzg^2/(Sqrt[KKg](1-zg^2)) ((Rrg(rg^2-a^2 zg^2))/\[CapitalSigma]^2+(2a^2EEg zg^2(KKg+rg^2))/(\[CapitalSigma] (KKg-a^2zg^2)))
]


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalS]^z_{23}*)


\[ScriptCapitalS]23zfun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vzgdvzgdzg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vzgdvzgdzg=(1-EEg^2)a^2zg(2zg^2-z1g^2)-z2g^2zg;
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	vzg vrg ((rg^2(KKg-a^2 zg^2)-a^2zg^2(KKg+rg^2))Zzg)/(Sqrt[KKg](1-zg^2) \[CapitalSigma]^2 Sqrt[(KKg+rg^2)] Sqrt[(KKg-a^2zg^2)])+vzgdvzgdzg (rg Sqrt[(KKg+rg^2)] Zzg)/(Sqrt[KKg](1-zg^2)\[CapitalSigma] Sqrt[(KKg-a^2zg^2)] )+vzg^2((a rg zg(a^2 EEg(1-zg^2)(rg^2-a^2zg^2)-2a KKg Zzg-EEg \[CapitalSigma]^2-a Lzg(rg^2-a^2zg^2)))/(Sqrt[KKg](1-zg^2) \[CapitalSigma]^2 Sqrt[(KKg-a^2zg^2)] Sqrt[(KKg+rg^2)]))
]


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalS]^z_{31}*)


\[ScriptCapitalS]31zfun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vzgdvzgdzg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vzgdvzgdzg=(1-EEg^2)a^2zg(2zg^2-z1g^2)-z2g^2zg;
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	-vzg((a Lzg rg zg^2 Zzg Sqrt[KKg+rg^2])/(KKg (1-zg^2)^2\[CapitalSigma] Sqrt[KKg-a^2zg^2])+vrg^2  (a rg^3 Sqrt[KKg-a^2zg^2])/(KKg \[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg+rg^2]))-vzg vzgdvzgdzg (a zg rg(KKg+rg^2))/(KKg(1-zg^2)\[CapitalSigma] Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])+vzg^2vrg (a zg KKg)/(KKg(1-zg^2)\[CapitalSigma] Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])-vzg((rg^3Rrg(2rg Zzg-Lzg \[CapitalSigma])Sqrt[KKg-a^2zg^2])/(KKg(1-zg^2)\[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg+rg^2]))-vzg^3 (a rg zg^2(\[CapitalSigma]-a^2(1-zg^2))Sqrt[KKg+rg^2])/(KKg (1-zg^2)^2\[CapitalSigma]^2 Sqrt[KKg-a^2zg^2])
]


(* ::Text:: *)
(*The spin coefficient is rescaled by the polar velocity v2zg. This is convenient for computation of the polar velocities*)


\[ScriptCapitalS]31zfunres[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vzgdvzgdzg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vzgdvzgdzg=(1-EEg^2)a^2zg(2zg^2-z1g^2)-z2g^2zg;
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	-((a Lzg rg zg^2 Zzg Sqrt[KKg+rg^2])/(KKg (1-zg^2)^2\[CapitalSigma] Sqrt[KKg-a^2zg^2])+vrg^2  (a rg^3 Sqrt[KKg-a^2zg^2])/(KKg \[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg+rg^2]))-vzgdvzgdzg (a zg rg(KKg+rg^2))/(KKg(1-zg^2)\[CapitalSigma] Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])+vzg vrg (a zg KKg)/(KKg(1-zg^2)\[CapitalSigma] Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])-((rg^3Rrg(2rg Zzg-Lzg \[CapitalSigma])Sqrt[KKg-a^2zg^2])/(KKg(1-zg^2)\[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg+rg^2]))-vzg^2 (a rg zg^2(\[CapitalSigma]-a^2(1-zg^2))Sqrt[KKg+rg^2])/(KKg (1-zg^2)^2\[CapitalSigma]^2 Sqrt[KKg-a^2zg^2])
]


(* ::Subsection::Closed:: *)
(*Projection Christoffel symbols over Marck tetrad - coordinate time part*)


(* ::Subsubsection::Closed:: *)
(*\[CapitalGamma]^t_{12}*)


\[CapitalGamma]t12fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrg,vzg,Lzred,\[ScriptCapitalQ]1,\[ScriptCapitalQ]2},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg-a EEg(1-zg^2));
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	Lzred=Lzg-a EEg;
	\[ScriptCapitalQ]1=a^2Lzred \[CapitalSigma]+a^3 zg^4 Rrg+rg^3(rg-2)Zzg+KKg(Lzg \[CapitalSigma]-2rg Zzg);
	\[ScriptCapitalQ]2=2 a rg(KKg+rg^2)Zzg-(rg^2+a^2)\[CapitalSigma](EEg KKg+a Lzred);
	
	-2\[ScriptCapitalQ]1((a rg (Rrg(KKg-a^2zg^2)(a^2(rg^2-a^2zg^2)+2rg^4+rg^2\[CapitalSigma])+2a^3zg^2(KKg+rg^2)\[CapitalDelta]rg Zzg))/(Sqrt[KKg]\[CapitalDelta]rg^2\[CapitalSigma]^4(KKg+rg^2)(KKg-a^2zg^2)))-2\[ScriptCapitalQ]2 (rg(Rrg(rg^2+a^2)(rg^2-a^2zg^2)(KKg-a^2zg^2)+2a^3zg^2(KKg+rg^2)\[CapitalDelta]rg Zzg))/(Sqrt[KKg]\[CapitalDelta]rg^2\[CapitalSigma]^4(KKg+rg^2)(KKg-a^2zg^2))-vrg vzg ( 8a^2rg^2 zg)/(Sqrt[KKg]\[CapitalDelta]rg \[CapitalSigma]^3)-vrg^2 (2rg(rg^2-a^2)(KKg-a^2zg^2))/(Sqrt[KKg]\[CapitalDelta]rg^2\[CapitalSigma]^2(KKg+rg^2))
]


\[CapitalGamma]t12funeq[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,rg,\[CapitalDelta]rg,Rrg,Yrg,vrg,Lzred,\[ScriptCapitalQ]1,\[ScriptCapitalQ]2},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	rg=rgfun[wr,a,p,e,xg,const];
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	Lzred=Lzg-a EEg;
	\[ScriptCapitalQ]1=a^2Lzred rg^2+rg^3(rg-2)Lzred+KKg(Lzg rg^2-2rg Lzred);
	\[ScriptCapitalQ]2=2 a rg(KKg+rg^2)Lzred-(rg^2+a^2)rg^2(EEg KKg+a Lzred);
	
	-2\[ScriptCapitalQ]1 (a (Rrg(a^2+2rg^2+rg^2)))/(Sqrt[KKg]\[CapitalDelta]rg^2rg^5(KKg+rg^2))-2\[ScriptCapitalQ]2 (Rrg(rg^2+a^2))/(Sqrt[KKg]\[CapitalDelta]rg^2rg^5(KKg+rg^2))-vrg^2 (2(rg^2-a^2)KKg)/(Sqrt[KKg]\[CapitalDelta]rg^2rg^3(KKg+rg^2))
]


(* ::Subsubsection::Closed:: *)
(*\[CapitalGamma]^t_{23}*)


\[CapitalGamma]t23fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrg,vzg,Lzred,\[ScriptCapitalQ]1,\[ScriptCapitalQ]2},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg-a EEg(1-zg^2));
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	Lzred=Lzg-a EEg;
	\[ScriptCapitalQ]1=a^2Lzred \[CapitalSigma]+a^3 zg^4 Rrg+rg^3(rg-2)Zzg+KKg(Lzg \[CapitalSigma]-2rg Zzg);
	\[ScriptCapitalQ]2=2 a rg(KKg+rg^2)Zzg-(rg^2+a^2)\[CapitalSigma](EEg KKg+a Lzred);
	
	(2a^2zg \[ScriptCapitalQ]1)/(Sqrt[KKg]\[CapitalDelta]rg \[CapitalSigma]^4 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2]) (Rrg/\[CapitalDelta]rg (3rg^4-a^4zg^2+a^2rg^2(1+zg^2))-2a rg^2Zzg)+(2a zg \[ScriptCapitalQ]2)/(Sqrt[KKg]\[CapitalDelta]rg \[CapitalSigma]^4 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2]) (Rrg/\[CapitalDelta]rg (rg^2+a^2)(rg^2-a^2zg^2)-2a rg^2Zzg)+vrg vzg (4rg(2a^3 rg^2zg^2-a KKg(rg^2-a^2zg^2)))/(Sqrt[KKg]\[CapitalDelta]rg \[CapitalSigma]^3 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])+vrg^2 (2a zg (rg^2-a^2)Sqrt[KKg-a^2zg^2])/(Sqrt[KKg]\[CapitalDelta]rg^2\[CapitalSigma]^2 Sqrt[KKg+rg^2])
]


(* ::Subsubsection::Closed:: *)
(*\[CapitalGamma]^t_{31}*)


\[CapitalGamma]t31fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	vrg (4a^2 rg zg Zzg)/(\[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])-vzg (4a rg^2 Rrg)/(\[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])
]


(* ::Subsection::Closed:: *)
(*Projection Christoffel symbols over Marck tetrad - azimuthal part*)


(* ::Subsubsection::Closed:: *)
(*\[CapitalGamma]^\[Phi]_{12}*)


\[CapitalGamma]\[Phi]12fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrg,vzg,Lzred,\[ScriptCapitalQ]1,\[ScriptCapitalQ]2},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg-a EEg(1-zg^2));
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	Lzred=Lzg-a EEg;
	\[ScriptCapitalQ]1=a^2Lzred \[CapitalSigma]+a^3 zg^4 Rrg+rg^3(rg-2)Zzg+KKg(Lzg \[CapitalSigma]-2rg Zzg);
	\[ScriptCapitalQ]2=2 a rg(KKg+rg^2)Zzg-(rg^2+a^2)\[CapitalSigma](EEg KKg+a Lzred);
	
	-2\[ScriptCapitalQ]1((a zg^2 Zzg (2a^2rg(1-zg^2)+\[CapitalSigma]^2))/(Sqrt[KKg](1-zg^2)^2\[CapitalDelta]rg \[CapitalSigma]^4(KKg-a^2zg^2)))
	-2\[ScriptCapitalQ]1((rg Rrg(rg^2(rg^2+a^2)+rg \[CapitalSigma](rg-\[CapitalSigma])-a^4zg^2(1-zg^2)))/(Sqrt[KKg](1-zg^2)\[CapitalDelta]rg^2\[CapitalSigma]^4(KKg+rg^2)))-2\[ScriptCapitalQ]2 (a rg(Rrg(rg^2-a^2zg^2)(1-zg^2)(KKg-a^2zg^2)+2a zg^2(KKg+rg^2)\[CapitalDelta]rg Zzg))/(Sqrt[KKg](1-zg^2)\[CapitalDelta]rg^2\[CapitalSigma]^4(KKg+rg^2)(KKg-a^2zg^2))+vrg vzg ( 4a rg zg(\[CapitalSigma]-2rg))/(Sqrt[KKg](1-zg^2)\[CapitalDelta]rg \[CapitalSigma]^3)-vrg^2 (2a rg(rg-1)(KKg-a^2zg^2))/(Sqrt[KKg]\[CapitalDelta]rg^2\[CapitalSigma]^2(KKg+rg^2))-vzg^2 (2 a zg^2(KKg+rg^2))/(Sqrt[KKg](1-zg^2)^2\[CapitalSigma]^2(KKg-a^2zg^2) )
]


\[CapitalGamma]\[Phi]12funeq[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,rg,\[CapitalDelta]rg,Rrg,Yrg,vrg,Lzred,\[ScriptCapitalQ]1,\[ScriptCapitalQ]2},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	Lzred=Lzg-a EEg;
	\[ScriptCapitalQ]1=a^2Lzred rg^2+rg^3(rg-2)Lzred+KKg(Lzg rg^2-2rg Lzred);
	\[ScriptCapitalQ]2=2 a rg(KKg+rg^2)Lzred-(rg^2+a^2)rg^2(EEg KKg+a Lzred);
	
	-2\[ScriptCapitalQ]1 ( Rrg((rg^2+a^2)+rg (rg-rg^2)))/(Sqrt[KKg]\[CapitalDelta]rg^2rg^5(KKg+rg^2))-2\[ScriptCapitalQ]2 (a Rrg)/(Sqrt[KKg]\[CapitalDelta]rg^2rg^5(KKg+rg^2))-vrg^2 (2a (rg-1)KKg)/(Sqrt[KKg]\[CapitalDelta]rg^2rg^3(KKg+rg^2))
]


(* ::Subsubsection::Closed:: *)
(*\[CapitalGamma]^\[Phi]_{23}*)


\[CapitalGamma]\[Phi]23fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrg,vzg,Lzred,\[ScriptCapitalQ]1,\[ScriptCapitalQ]2},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg+a EEg(-1+zg^2));
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	Lzred=Lzg-a EEg;
	\[ScriptCapitalQ]1=a^2Lzred \[CapitalSigma]+a^3 zg^4 Rrg+rg^3(rg-2)Zzg+KKg(Lzg \[CapitalSigma]-2rg Zzg);
	\[ScriptCapitalQ]2=2 a rg(KKg+rg^2)Zzg-(rg^2+a^2)\[CapitalSigma](EEg KKg+a Lzred);
	
	(2zg \[ScriptCapitalQ]1)/(Sqrt[KKg](1-zg^2)\[CapitalDelta]rg \[CapitalSigma]^4 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2]) (a Rrg/\[CapitalDelta]rg (a^2(rg^2-a^2zg^2)+2rg^4+\[CapitalSigma](a^2zg^2-rg \[CapitalSigma]))-2a^2 rg^2Zzg-(rg Zzg \[CapitalSigma]^2)/(1-zg^2))
	-(2a zg \[ScriptCapitalQ]2)/(Sqrt[KKg](1-zg^2)\[CapitalDelta]rg^2 \[CapitalSigma]^4 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2]) (2 Lzg rg^4+(rg^2+a^2)(3EEg rg^2-a Lzred)a zg^2-a Rrg(3rg^2+a^2zg^4)-4rg^3Zzg)+vrg vzg (2(\[CapitalSigma]-2rg)(KKg(rg^2-a^2zg^2)-2a^2zg^2rg^2))/(Sqrt[KKg](1-zg^2)\[CapitalDelta]rg \[CapitalSigma]^3 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])+vrg^2 (2a^2 zg (rg-1)Sqrt[KKg-a^2zg^2])/(Sqrt[KKg]\[CapitalDelta]rg^2\[CapitalSigma]^2 Sqrt[KKg+rg^2])-vzg^2 (2rg zg Sqrt[KKg+rg^2])/(Sqrt[KKg](1-zg^2)^2\[CapitalSigma]^2 Sqrt[KKg-a^2zg^2])
]


(* ::Subsubsection::Closed:: *)
(*\[CapitalGamma]^\[Phi]_{31}*)


\[CapitalGamma]\[Phi]31fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,\[CapitalDelta]rg,Rrg,\[CapitalSigma],Zzg,Yrg,Yzg,vrg,vzg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	\[CapitalSigma]=rg^2+a^2zg^2;
	Zzg=(Lzg-a EEg(1-zg^2));
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	vrg=Sign[Pi-Mod[wr,2Pi]]Sqrt[(r1g-rg)(rg-r2g)]Yrg;
	vzg=z1g Cos[\[Chi]z]Yzg;
	
	vzg (2rg Rrg(\[CapitalSigma]-2rg))/((1-zg^2)\[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])-vrg (2a zg Zzg(\[CapitalSigma]-2rg))/((1-zg^2)\[CapitalDelta]rg \[CapitalSigma]^2 Sqrt[KKg+rg^2] Sqrt[KKg-a^2zg^2])
]


(* ::Section::Closed:: *)
(*Shifts to the constants of motion, turning points and their averages*)


(* ::Subsection::Closed:: *)
(*Radial and polar corrections to the turning points*)


(* ::Subsubsection::Closed:: *)
(*Parallel component of the spin - fixed constants of motion*)


r1sparFCfun[wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[CapitalDelta]r1g,Rr1g,Yr1g,zg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[CapitalDelta]r1g=(a^2-2 r1g+r1g^2);
	Rr1g=(-a Lzg+EEg (a^2+r1g^2));
	Yr1g=Sqrt[(1-EEg^2) (-r1g+r3g) (-r1g+r4g)];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Rr1g/(KKg+r1g^2) ((2 \[CapitalDelta]r1g Sqrt[KKg])/( (r1g-r2g)Yr1g^2 )-(r1g(KKg-a^2 zg^2))/(Sqrt[KKg](r1g^2+a^2zg^2)))+(2 a \[CapitalDelta]r1g)/((r1g-r2g)Yr1g^2 ) RealSign[-a EEg+Lzg]
]


r2sparFCfun[wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[CapitalDelta]r2g,Rr2g,Yr2g,zg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[CapitalDelta]r2g=(a^2-2 r2g+r2g^2);
	Rr2g=(-a Lzg+EEg (a^2+r2g^2));
	Yr2g=Sqrt[(1-EEg^2) (-r2g+r3g) (-r2g+r4g)];
	zg=zgfun[wz,a,p,e,xg,const];
	
	-(Rr2g/(KKg+r2g^2))((2 \[CapitalDelta]r2g Sqrt[KKg])/( (r1g-r2g)Yr2g^2 )+(r2g(KKg-a^2 zg^2))/(Sqrt[KKg](r2g^2+a^2zg^2)))-(2 a \[CapitalDelta]r2g)/((r1g-r2g)Yr2g^2 ) RealSign[-a EEg+Lzg]
]


z1sparFCfun[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,Zz1g,Yz1g,rg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	Zz1g=(Lzg+a EEg(-1+z1g^2));
	Yz1g=Sqrt[-a^2 (1-EEg^2) z1g^2+z2g^2];
	rg=rgfun[wr,a,p,e,xg,const];
	
	If[z1g==0,
		0
		,
		(a Zz1g)/(KKg-a^2z1g^2) ((Sqrt[KKg](1-z1g^2))/( z1g Yz1g^2 )-(z1g(KKg+rg^2))/(Sqrt[KKg](rg^2+a^2z1g^2)))-(a (1-z1g^2))/(z1g Yz1g^2 ) RealSign[-a EEg+Lzg]
	]
]


(* ::Subsubsection::Closed:: *)
(*Parallel component of the spin - fixed turning points (on average)*)


r1sparDHfun[wz_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[CapitalDelta]r1g,Rr1g,Yr1g,zg,dVrgdEg,dVrgdLzg,dVrgdKg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[CapitalDelta]r1g=(a^2-2 r1g+r1g^2);
	Rr1g=(-a Lzg+EEg (a^2+r1g^2));
	Yr1g=Sqrt[(1-EEg^2) (-r1g+r3g) (-r1g+r4g)];
	zg=zgfun[wz,a,p,e,xg,const];
	
	dVrgdEg=2(r1g^2+a^2)Rr1g;
	dVrgdLzg=-2a Rr1g;
	dVrgdKg=-\[CapitalDelta]r1g;
	
	Rr1g/(KKg+r1g^2) ((2 \[CapitalDelta]r1g Sqrt[KKg])/( (r1g-r2g)Yr1g^2 )-(r1g(KKg-a^2 zg^2))/(Sqrt[KKg](r1g^2+a^2zg^2)))+(2 a \[CapitalDelta]r1g)/((r1g-r2g)Yr1g^2 ) RealSign[-a EEg+Lzg]+1/((r1g-r2g)Yr1g^2) (dVrgdEg \[Delta]const[[1]]+dVrgdLzg \[Delta]const[[2]]+dVrgdKg \[Delta]const[[3]])
]


r2sparDHfun[wz_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[CapitalDelta]r2g,Rr2g,Yr2g,zg,dVrgdEg,dVrgdLzg,dVrgdKg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[CapitalDelta]r2g=(a^2-2 r2g+r2g^2);
	Rr2g=(-a Lzg+EEg (a^2+r2g^2));
	Yr2g=Sqrt[(1-EEg^2) (-r2g+r3g) (-r2g+r4g)];
	zg=zgfun[wz,a,p,e,xg,const];
	
	dVrgdEg=2(r2g^2+a^2)Rr2g;
	dVrgdLzg=-2a Rr2g;
	dVrgdKg=-\[CapitalDelta]r2g;
	
	-(Rr2g/(KKg+r2g^2))((2 \[CapitalDelta]r2g Sqrt[KKg])/( (r1g-r2g)Yr2g^2 )+(r2g(KKg-a^2 zg^2))/(Sqrt[KKg](r2g^2+a^2zg^2)))-(2 a \[CapitalDelta]r2g)/((r1g-r2g)Yr2g^2 ) RealSign[-a EEg+Lzg]-1/((r1g-r2g)Yr2g^2) (dVrgdEg \[Delta]const[[1]]+dVrgdLzg \[Delta]const[[2]]+dVrgdKg \[Delta]const[[3]])
]


z1sparDHfun[wr_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,Zz1g,Yz1g,rg,dVzgdEg,dVzgdLzg,dVzgdKg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	Zz1g=(Lzg-a EEg (1-z1g^2));
	Yz1g=Sqrt[-a^2 (1-EEg^2) z1g^2+z2g^2];
	rg=rgfun[wr,a,p,e,xg,const];
	
	dVzgdEg=2 a (1-z1g^2) Zz1g;
	dVzgdLzg=-2 Zz1g;
	dVzgdKg=1-z1g^2;
	
	If[z1g==0,
		0
		,
		(a Zz1g)/(KKg-a^2z1g^2) ((Sqrt[KKg](1-z1g^2))/( z1g Yz1g^2 )-(z1g(KKg+rg^2))/(Sqrt[KKg](rg^2+a^2z1g^2)))-(a (1-z1g^2))/(z1g Yz1g^2 ) RealSign[-a EEg+Lzg]+1/(2z1g Yz1g^2) (dVzgdEg \[Delta]const[[1]]+dVzgdLzg \[Delta]const[[2]]+dVzgdKg \[Delta]const[[3]])
	]
]


(* ::Subsubsection::Closed:: *)
(*Orthogonal component of the spin*)


r1sortCos\[Psi]fun[wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,zg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	
	zg=zgfun[wz,a,p,e,xg,const];
	
	(a (EEg(r1g^2+a^2)-a Lzg) zg Sqrt[KKg-a^2 zg^2])/(Sqrt[KKg (KKg+r1g^2)] (r1g^2+a^2 zg^2))
]


r2sortCos\[Psi]fun[wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,zg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	
	zg=zgfun[wz,a,p,e,xg,const];
	
	(a (EEg(r2g^2+a^2)-a Lzg)zg Sqrt[KKg-a^2zg^2] )/(Sqrt[KKg (KKg+r2g^2)] (r2g^2+a^2 zg^2))
]


z1sortCos\[Psi]fun[wr_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,z1g,rg},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	-((rg Sqrt[KKg+rg^2] (Lzg-a EEg (1-z1g^2)))/(Sqrt[KKg] Sqrt[KKg-a^2 z1g^2] (rg^2+a^2 z1g^2)))
]


(* ::Subsection::Closed:: *)
(*Averages shifts turning points - fixed constants of motion*)


r1savgFC[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]r1g,\[CapitalDelta]r1g,Rr1g,Yr1g,ellK},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]r1g=-a^2z1g^2/r1g^2;
	
	\[CapitalDelta]r1g=(a^2-2 r1g+r1g^2);
	Rr1g=(-a Lzg+EEg (a^2+r1g^2));
	Yr1g=Sqrt[(1-EEg^2) (-r1g+r3g) (-r1g+r4g)];
	
	ellK=EllipticK[kzg];
	
	Rr1g (r1g^2ellK -(KKg+r1g^2)EllipticPi[\[Gamma]r1g,kzg] )/(Sqrt[KKg]r1g(KKg+r1g^2)ellK)+(2 \[CapitalDelta]r1g (Sqrt[KKg]Rr1g+a(KKg+r1g^2)RealSign[Lzg-a EEg]))/((KKg+r1g^2)(r1g-r2g)Yr1g^2)
]


r2savgFC[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]r2g,\[CapitalDelta]r2g,Rr2g,Yr2g,ellK},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]r2g=-a^2z1g^2/r2g^2;
	
	\[CapitalDelta]r2g=(a^2-2 r2g+r2g^2);
	Rr2g=(-a Lzg+EEg (a^2+r2g^2));
	Yr2g=Sqrt[(1-EEg^2) (-r2g+r3g) (-r2g+r4g)];
	
	ellK=EllipticK[kzg];
	
	Rr2g (r2g^2ellK -(KKg+r2g^2)EllipticPi[\[Gamma]r2g,kzg] )/(Sqrt[KKg]r2g(KKg+r2g^2)ellK)-(2 \[CapitalDelta]r2g (Sqrt[KKg]Rr2g+a(KKg+r2g^2)RealSign[Lzg-a EEg]))/((KKg+r2g^2)(r1g-r2g)Yr2g^2)
]


z1savgFC[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,\[CapitalDelta]r2g,Zz1g,Yz1g,ellK,arg,argcc},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	krg=((r1g-r2g) (r3g-r4g))/((r1g-r3g) (r2g-r4g));
	
	Zz1g=(Lzg+a EEg(-1+z1g^2));
	Yz1g=Sqrt[-a^2 (1-EEg^2) z1g^2+z2g^2];
	
	ellK=EllipticK[krg];
	
	arg=(r3g-I a z1g)/(r2g-I a z1g) (r1g-r2g)/(r1g-r3g);
	argcc=(r3g+I a z1g)/(r2g+I a z1g) (r1g-r2g)/(r1g-r3g);
	
	If[(z1g==0||a==0),
		0,
		(-a z1g Zz1g (r3g^2+KKg))/(Sqrt[KKg](r3g^2+a^2z1g^2)(KKg-a^2z1g^2))+(a (1-z1g^2)(Sqrt[KKg]Zz1g-(KKg-a^2z1g^2)RealSign[Lzg-a EEg]))/(z1g(KKg-a^2z1g^2)Yz1g^2)+(Zz1g(r2g-r3g))/(2Sqrt[KKg]ellK(r2g^2+a^2z1g^2)(r3g^2+a^2z1g^2)) Re[(I a^2z1g^2+a z1g (r2g+r3g)-I r2g r3g )EllipticPi[arg,krg]+(-I a^2z1g^2+a z1g (r2g+r3g)+I r2g r3g )EllipticPi[argcc,krg]]
	]
]


(* ::Subsection::Closed:: *)
(*Shifts constants of motion in the fixed turning points (on average)*)


\[Delta]constmotionfun[a_,p_,e_,xg_]:=Module[{r1g,r1d,r2g,r2d,z1g,z1d,sgn,dEgdr1g,dEgdr2g,dEgdz1g,dLzgdr1g,dLzgdr2g,dLzgdz1g,dKgdr1g,dKgdr2g,dKgdz1g,r1savgsub,r2savgsub,z1savgsub},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	sgn=RealSign[xg];
	
	dEgdr1g=D[EEgfunsgn[a,r1d,r2g,z1g,sgn],r1d]/.r1d->r1g;
	dEgdr2g=D[EEgfunsgn[a,r1g,r2d,z1g,sgn],r2d]/.r2d->r2g;
	dEgdz1g=D[EEgfunsgn[a,r1g,r2g,z1d,sgn],z1d]/.z1d->z1g;
	
	dLzgdr1g=D[Lzgfunsgn[a,r1d,r2g,z1g,sgn],r1d]/.r1d->r1g;
	dLzgdr2g=D[Lzgfunsgn[a,r1g,r2d,z1g,sgn],r2d]/.r2d->r2g;
	dLzgdz1g=D[Lzgfunsgn[a,r1g,r2g,z1d,sgn],z1d]/.z1d->z1g;
	
	dKgdr1g=D[KKgfunsgn[a,r1d,r2g,z1g,sgn],r1d]/.r1d->r1g;
	dKgdr2g=D[KKgfunsgn[a,r1g,r2d,z1g,sgn],r2d]/.r2d->r2g;
	dKgdz1g=D[KKgfunsgn[a,r1g,r2g,z1d,sgn],z1d]/.z1d->z1g;
	
	r1savgsub=r1savgFC[a,p,e,xg];
	r2savgsub=r2savgFC[a,p,e,xg];
	z1savgsub=z1savgFC[a,p,e,xg];
	
	-{dEgdr1g r1savgsub+dEgdr2g r2savgsub+dEgdz1g z1savgsub,dLzgdr1g r1savgsub+dLzgdr2g r2savgsub+dLzgdz1g z1savgsub,dKgdr1g r1savgsub+dKgdr2g r2savgsub+dKgdz1g z1savgsub}
]


(* ::Section::Closed:: *)
(*Shift frequencies - fixed constants of motion*)


(* ::Subsection::Closed:: *)
(*Shift radial frequency*)


(* ::Subsubsection::Closed:: *)
(*Part 1*)


\[ScriptCapitalY]1rFC[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,\[Gamma]r1g,\[Gamma]r2g,ellK,ellPi,ellPir1g,ellPir2g,\[CapitalSigma]z1g,Rrg,Rr1g,Rr2g,Yrg,Yr1g,Yr2g,\[CapitalDelta]rg,\[CapitalDelta]r1g,\[CapitalDelta]r2g,rg,r1savgres,r2savgres},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	\[Gamma]r1g=-a^2z1g^2/r1g^2;
	\[Gamma]r2g=-a^2z1g^2/r2g^2;
	
	ellK=EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	ellPir1g=EllipticPi[\[Gamma]r1g,kzg];
	ellPir2g=EllipticPi[\[Gamma]r2g,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Rr1g=(-a Lzg+EEg (a^2+r1g^2));
	Rr2g=(-a Lzg+EEg (a^2+r2g^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yr1g=Sqrt[(1-EEg^2) (-r1g+r3g) (-r1g+r4g)];
	Yr2g=Sqrt[(1-EEg^2) (-r2g+r3g) (-r2g+r4g)];
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	\[CapitalDelta]r1g=(a^2-2 r1g+r1g^2);
	\[CapitalDelta]r2g=(a^2-2 r2g+r2g^2);
	4(Rrg(ellK rg^2-(KKg+rg^2)ellPi)(KKg(rg-1)+2a EEg (Lzg-a EEg)rg +a^2 rg+rg^2(2(1-EEg^2)rg-3)))/(Sqrt[KKg]z2g rg(KKg+rg^2)(r1g-rg) (rg-r2g) Yrg^3)+4 ellK/z2g (\[CapitalDelta]rg(Sqrt[KKg]Rrg+a(KKg+rg^2)RealSign[-a EEg+Lzg]))/((r1g-rg) (rg-r2g)(KKg+rg^2)Yrg^3)-4 ellK/z2g r1savgFC[a,p,e,xg]/(2(r1g-rg)Yrg)+4 ellK/z2g r2savgFC[a,p,e,xg]/(2(rg-r2g)Yrg)
]


(* ::Subsubsection::Closed:: *)
(*Part 2*)


\[ScriptCapitalY]2r[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,ellK,ellPi,\[CapitalSigma]z1g,Rrg,Yrg,rg,r1savgres,r2savgres},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	ellK=EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	4/(Sqrt[KKg]Yrg z2g)(-EEg (KKg-rg^2)/(KKg+rg^2) ellK)+(4Rrg )/(Sqrt[KKg]Yrg z2g) (ellPi/rg^2 -(z2g^2 EllipticE[kzg])/(\[CapitalSigma]z1g((1-EEg^2)rg^2+z2g^2))+ellK/\[CapitalSigma]z1g-((1-EEg^2)(3rg^2+2a^2z1g^2))/(\[CapitalSigma]z1g ((1-EEg^2)rg^2+z2g^2)) ellPi-((a^2 z1g^2 +2rg^2)z2g^2)/(rg^2\[CapitalSigma]z1g((1-EEg^2)rg^2+z2g^2))ellPi)
]


(* ::Subsubsection::Closed:: *)
(*Part 3*)


\[ScriptCapitalY]3rFC[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,Yrg,rg,r1savgres,r2savgres},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	r1savgres=r1savgFC[a,p,e,xg];
	r2savgres=r2savgFC[a,p,e,xg];
	
	1/Yrg^2 ((1-EEg^2) (2 rg-r3g-r4g))/(2Yrg) ((r1savgres+r2savgres)/2+((r1savgres-r2savgres)/2)Sin[\[Chi]r])
]


(* ::Subsubsection::Closed:: *)
(*Full expression*)


\[CapitalUpsilon]rsfunFC[a_,p_,e_,xg_,prec_]:=Module[{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];

	((\[CapitalUpsilon]rg^2\[CapitalUpsilon]zg)/(2\[Pi])^2 NIntegrate[(\[ScriptCapitalY]1rFC[a,p,e,xg,\[Chi]r]+\[ScriptCapitalY]2r[a,p,e,xg,\[Chi]r]),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]+\[CapitalUpsilon]rg^2/(2\[Pi]) NIntegrate[\[ScriptCapitalY]3rFC[a,p,e,xg,\[Chi]r],{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec])
]


(* ::Subsection::Closed:: *)
(*Shift polar frequency*)


(* ::Subsubsection::Closed:: *)
(*Part 1*)


\[ScriptCapitalY]1zFC[a_,p_,e_,xg_,\[Chi]z_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,ellK,Zzg,zg,Yzg,argzg,argzgcc,Lzred,aux},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	krg=((r1g-r2g) (r3g-r4g))/((r1g-r3g) (r2g-r4g));
	
	ellK=EllipticK[krg];
	
	zg=z1g Sin[\[Chi]z];
	
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	argzg=(r3g-I a zg)/(r2g-I a zg) (r1g-r2g)/(r1g-r3g);
	argzgcc=(r3g+I a zg)/(r2g+I a zg) (r1g-r2g)/(r1g-r3g);
	Lzred=Lzg-a EEg;
	aux=a^2(1-EEg^2)+Lzg^2;
	
	If[z1g==0,
		(a RealSign[Lzg-a EEg])/aux^(1/2) (Lzg /(aux Lzred)+1/(3 r1g^2 r2g  r3g^2) (-2(r1g-r3g) (r2g r3g+r1g (r2g+r3g)) EllipticE[krg]/EllipticK[krg]+r1g ((r2g-r3g) r3g+r1g (2 r2g+r3g))))
		,
		Sec[\[Chi]z]^2/Yzg^3 ((a(1-zg^2))/z1g^2 ((Sqrt[KKg] Zzg)/(KKg-a^2zg^2)-RealSign[-a EEg+Lzg])+(Sin[\[Chi]z]Zzg(a^2(1-EEg^2)(2 zg^2-z1g^2)-z2g^2))/(Sqrt[KKg](r2g^2+a^2 zg^2)(r3g^2+a^2 zg^2)) ((r2g-r3g) /(2ellK z1g) Re[EllipticPi[argzgcc,krg](-I r2g r3g-a(r2g+r3g)zg+I a^2 zg^2)+EllipticPi[argzg,krg](I r2g r3g-a(r2g+r3g)zg-I a^2 zg^2)]+ a (KKg+r3g^2)/(KKg-a^2 zg^2)(r2g^2+a^2 zg^2)Sin[\[Chi]z]))-z1savgFC[a,p,e,xg]/(z1g Yzg Cos[\[Chi]z]^2)
	]
]


(* ::Subsubsection::Closed:: *)
(*Part 2*)


\[ScriptCapitalY]2z[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,ellK,ellPi,\[CapitalSigma]z1g,Rrg,Yrg,rg,r1savgres,r2savgres},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	ellK=EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	4/(Sqrt[KKg]Yrg z2g) (-2EEg EllipticPi[(a^2z1g^2)/KKg,kzg] +1/rg^2 (Rrg+2rg^2 EEg)ellPi-( z2g^2Rrg EllipticE[kzg])/(\[CapitalSigma]z1g((1-EEg^2)rg^2+z2g^2))+(Rrg ellK)/\[CapitalSigma]z1g-((1-EEg^2)Rrg ellPi)/(\[CapitalSigma]z1g((1-EEg^2)rg^2+z2g^2)) (3rg^2+2a^2z1g^2)-(z2g^2Rrg (2rg^2+a^2 z1g^2) ellPi)/(\[CapitalSigma]z1g rg^2((1-EEg^2)rg^2+z2g^2)))
]


(* ::Subsubsection::Closed:: *)
(*Part 3*)


\[ScriptCapitalY]3zFC[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzg,z2g,Yz1g,\[Chi]z,kzg},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	
	z2g=Sqrt[a^2 (1-EEg^2)+Lzg^2/(1-z1g^2)];
	Yz1g=Sqrt[-a^2 (1-EEg^2) z1g^2+z2g^2];
	
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	
	If[z1g==0,
		0,
		- 4z1savgFC[a,p,e,xg](z2g^2 EllipticE[kzg]-Yz1g^2EllipticK[kzg])/(z1g z2g Yz1g^2)
	]
]


(* ::Subsubsection::Closed:: *)
(*Full expression*)


\[CapitalUpsilon]zsfunFC[a_,p_,e_,xg_,prec_]:=Module[{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];

	\[CapitalUpsilon]zg^2/(2\[Pi])(If[a==0,0,NIntegrate[\[ScriptCapitalY]1zFC[a,p,e,xg,\[Chi]z],{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]]+\[CapitalUpsilon]rg/(2\[Pi]) NIntegrate[\[ScriptCapitalY]2z[a,p,e,xg,\[Chi]r],{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]+\[ScriptCapitalY]3zFC[a,p,e,xg])]


(* ::Subsection::Closed:: *)
(*Shift "coordinate time frequency"*)


(* ::Subsubsection::Closed:: *)
(*\[LeftAngleBracket]\[CapitalUpsilon]rs/\[CapitalUpsilon]rg \[CapitalUpsilon]^t_{rg}\[RightAngleBracket] *)


\[CapitalUpsilon]tsr0funFC[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]rsfunFC[a,p,e,xg,prec]/\[CapitalUpsilon]rgfun[a,p,e,xg] \[CapitalUpsilon]tgrfun[a,p,e,xg]


(* ::Subsubsection::Closed:: *)
(*\[LeftAngleBracket]\[CapitalUpsilon]zs/\[CapitalUpsilon]zg \[CapitalUpsilon]^t_{zg}\[RightAngleBracket] *)


\[CapitalUpsilon]tsz0funFC[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]zsfunFC[a,p,e,xg,prec]/\[CapitalUpsilon]zgfun[a,p,e,xg] \[CapitalUpsilon]tgzfun[a,p,e,xg]


(* ::Subsubsection::Closed:: *)
(*Radial part  \[LeftAngleBracket]\[PartialD]V^t_{rg}/\[PartialD]rg rs\[RightAngleBracket]*)


\[CapitalUpsilon]tsr2funFC[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,Yrg,rg,r1savgres,r2savgres,\[CapitalDelta]rg,Rrg,dVtrgdrg,\[Chi]r},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	r1savgres=r1savgFC[a,p,e,xg];
	r2savgres=r2savgFC[a,p,e,xg];
	\[CapitalDelta]rg=rg^2-2rg+a^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	dVtrgdrg=2/\[CapitalDelta]rg (EEg rg(a^2+rg^2)-((rg-1)(a^2+rg^2)Rrg)/\[CapitalDelta]rg+ rg Rrg);
	
	\[CapitalUpsilon]rgfun[a,p,e,xg]/(2\[Pi]) NIntegrate[1/Yrg dVtrgdrg((r1savgres+r2savgres)/2+((r1savgres-r2savgres)/2)Sin[\[Chi]r]),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


(* ::Subsubsection::Closed:: *)
(*Polar part  \[LeftAngleBracket]\[PartialD]V^t_{zg}/\[PartialD]zg zs\[RightAngleBracket]*)


\[CapitalUpsilon]tsz2funFC[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzg,z2g,kzg,ellK},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	
	z2g=Sqrt[a^2 (1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	ellK=EllipticK[kzg];
	
	If[(z1g==0||a==0),
		0,
		-z1savgFC[a,p,e,xg] z2g/ellK 2 (EEg z2g (EllipticE[kzg]-ellK))/((1-EEg^2) z1g)
	]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[Delta]Yys/Yyg  V^t_{yg}\[RightAngleBracket] - radial part*)


\[CapitalUpsilon]tsr1funFC[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,\[CapitalDelta]rg,Rrg,rg,Vtrg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]r},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	\[CapitalDelta]rg=rg^2-2rg+a^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	Vtrg=a Lzg+(Rrg(a^2+rg^2) )/\[CapitalDelta]rg;
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	(\[CapitalUpsilon]rg \[CapitalUpsilon]zg)/(2\[Pi])^2 NIntegrate[(\[ScriptCapitalY]1r[a,p,e,xg,\[Chi]r]+\[ScriptCapitalY]2r[a,p,e,xg,\[Chi]r])Vtrg,{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]+\[CapitalUpsilon]rg/(2\[Pi]) NIntegrate[\[ScriptCapitalY]3r[a,p,e,xg,\[Chi]r]Vtrg,{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[Delta]Yys/Yyg  V^t_{yg}\[RightAngleBracket]  - polar part*)


\[CapitalUpsilon]tsz11funFC[a_,p_,e_,xg_,\[Chi]z_]:=Module[{z1g,zg,Vtzg},
	z1g=Sqrt[1-xg^2];
	zg=z1g Sin[\[Chi]z];
	Vtzg=-a^2EEgfun[a,p,e,xg](1-zg^2);
	
	\[ScriptCapitalY]1z[a,p,e,xg,\[Chi]z]Vtzg
]


\[CapitalUpsilon]tsz12funFC[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,ellK,ellPi,\[CapitalSigma]z1g,Rrg,Yrg,rg,Lzred},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	ellK=EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Lzred=Lzg-a EEg;
	
	(2 EEg)/(Sqrt[KKg] Yrg z2g) (-2 (a Lzred-3 EEg rg^2) ellK+(2 (a^2+rg^2) Rrg (z2g^2 (EllipticE[kzg]-ellK)-(1-EEg^2) rg^2 ellK))/(\[CapitalSigma]z1g((1-EEg^2) rg^2+z2g^2))+4 EEg (KKg ellK+(a^2-KKg) EllipticPi[(a^2 z1g^2)/KKg,kzg]))+1/(Sqrt[KKg] Yrg z2g) (4 EEg )/rg^2 ((a^2+rg^2) (a Lzred-3 EEg  rg^2)-(Rrg ((-1+EEg^2) rg^2 (3 a^2  rg^2+rg^4+2 a^4 z1g^2)+a^2 (-a^2 z1g^2+rg^2 (-2+z1g^2))z2g^2))/(\[CapitalSigma]z1g  ((1-EEg^2) rg^2+z2g^2))) EllipticPi[\[Gamma]rg,kzg]
]


\[CapitalUpsilon]tsz13funFC[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzg,z2g,Yz1g,\[Chi]z,kzg},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	
	z2g=Sqrt[a^2 (1-EEg^2)+Lzg^2/(1-z1g^2)];
	Yz1g=Sqrt[-a^2 (1-EEg^2) z1g^2+z2g^2];
	
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	
	If[(z1g==0||a==0),
		0,
		- 4z1savgFC[a,p,e,xg](-EEg)(z2g^2(a^2 (1-EEg^2) (1+z1g^2) -2 z2g^2) EllipticE[kzg]-Yz1g^2 (a^2 (1-EEg^2)-2 z2g^2) EllipticK[kzg])/((1-EEg^2)z1g z2g Yz1g^2)
	]
]


\[CapitalUpsilon]tsz1funFC[a_,p_,e_,xg_,prec_]:=Module[{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	If[a==0,
		0,
		\[CapitalUpsilon]zg /(2\[Pi]) (NIntegrate[\[CapitalUpsilon]tsz11fun[a,p,e,xg,\[Chi]z],{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]+\[CapitalUpsilon]rg/(2\[Pi]) NIntegrate[\[CapitalUpsilon]tsz12fun[a,p,e,xg,\[Chi]r],{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]+\[CapitalUpsilon]tsz13fun[a,p,e,xg])
	]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[CapitalSigma]/2 \[CapitalGamma]^t_{12}\[RightAngleBracket]*)


\[CapitalGamma]t1avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,kzg,\[Gamma]rg,ellK,ellPi,Lzred,Rrg,zg,rg,\[CapitalDelta]rg,Yrg,\[Chi]r,int2,int1,int0},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	krg=((r1g-r2g) (r3g-r4g))/((r1g-r3g) (r2g-r4g));
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	ellK= EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	Lzred=Lzg-a EEg;
	
	int2=((1-EEg^2) rg^4ellK-(1-EEg^2) rg^2 (3 rg^2 +2 a^2 z1g^2) ellPi-z2g^2 (rg^2 EllipticE[kzg]-rg^2 ellK+(2 rg^2 +a^2 z1g^2)ellPi)) (8Rrg^2)/(Sqrt[KKg] rg z2g ((1-EEg^2) rg^2+z2g^2) \[CapitalDelta]rg (rg^2+a^2 z1g^2));
	int1=(4Rrg ellPi)/(Sqrt[KKg] rg z2g \[CapitalDelta]rg^2) (-3a^3 Lzred+4a Lzred rg+a(8 a EEg-Lzg) rg^2+EEg rg^3(-12 +5 rg));
	int0=-((4rg Rrg ellK)/(Sqrt[KKg] (KKg+rg^2) z2g \[CapitalDelta]rg^2))(-a^3Lzred+2EEg KKg(a^2 -2 rg)+(2 a^2 EEg+2 EEg KKg+a Lzg) rg^2 +rg^3EEg(rg-4));
	
	NIntegrate[1/Yrg (int2+int1+int0),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


\[CapitalGamma]t2avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,kzg,\[Gamma]rg,zg,rg,\[CapitalDelta]rg,Yrg,\[Chi]r},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	NIntegrate[((a^2-rg^2) (r1g-r2g)^2 Yrg Cos[\[Chi]r]^2 (rg^2 EllipticK[kzg]-(KKg+rg^2) EllipticPi[\[Gamma]rg,kzg]))/(Sqrt[KKg] rg \[CapitalDelta]rg^2(KKg+rg^2) z2g),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


\[CapitalGamma]tavg[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]rgfun[a,p,e,xg]/(2\[Pi]) \[CapitalUpsilon]zgfun[a,p,e,xg]/(2\[Pi]) (\[CapitalGamma]t1avg[a,p,e,xg,prec]+\[CapitalGamma]t2avg[a,p,e,xg,prec])


(* ::Subsubsection::Closed:: *)
(*Full expression*)


\[CapitalUpsilon]tsfunFC[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]tsr0funFC[a,p,e,xg,prec]-\[CapitalUpsilon]tsr1funFC[a,p,e,xg,prec]+\[CapitalUpsilon]tsr2funFC[a,p,e,xg,prec]+\[CapitalUpsilon]tsz0funFC[a,p,e,xg,prec]-\[CapitalUpsilon]tsz1funFC[a,p,e,xg,prec]+\[CapitalUpsilon]tsz2funFC[a,p,e,xg]+\[CapitalGamma]tavg[a,p,e,xg,prec]


(* ::Subsection::Closed:: *)
(*Shift azimuthal frequency*)


(* ::Subsubsection::Closed:: *)
(*\[LeftAngleBracket]\[CapitalUpsilon]rs/\[CapitalUpsilon]rg \[CapitalUpsilon]^\[Phi]_{rg}\[RightAngleBracket] *)


\[CapitalUpsilon]\[Phi]sr0funFC[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]rsfunFC[a,p,e,xg,prec]/\[CapitalUpsilon]rgfun[a,p,e,xg] \[CapitalUpsilon]\[Phi]grfun[a,p,e,xg]


(* ::Subsubsection::Closed:: *)
(*\[LeftAngleBracket]\[CapitalUpsilon]zs/\[CapitalUpsilon]zg \[CapitalUpsilon]^\[Phi]_{zg}\[RightAngleBracket] *)


\[CapitalUpsilon]\[Phi]sz0funFC[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]zsfunFC[a,p,e,xg,prec]/\[CapitalUpsilon]zgfun[a,p,e,xg] \[CapitalUpsilon]\[Phi]gzfun[a,p,e,xg]


(* ::Subsubsection::Closed:: *)
(*Radial part   \[LeftAngleBracket]\[PartialD]V^\[Phi]_{rg}/\[PartialD]rg rs\[RightAngleBracket]*)


\[CapitalUpsilon]\[Phi]sr2funFC[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,Yrg,rg,r1savgres,r2savgres,\[CapitalDelta]rg,Rrg,dV\[Phi]rgdrg,\[Chi]r},
	If[a==0,
		0,
		r1g=p/(1-e);
		r2g=p/(1+e);
		z1g=Sqrt[1-xg^2];
	
		EEg=EEgfun[a,p,e,xg];
		Lzg=Lzgfun[a,p,e,xg];
		KKg=KKgfun[a,p,e,xg];
	
		r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
		r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
		rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
		
		Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
		
		r1savgres=r1savgFC[a,p,e,xg];
		r2savgres=r2savgFC[a,p,e,xg];
		\[CapitalDelta]rg=rg^2-2rg+a^2;
		Rrg=(-a Lzg+EEg (a^2+rg^2));
		dV\[Phi]rgdrg=(2 a EEg rg)/\[CapitalDelta]rg-(a (-2+2 rg) Rrg)/\[CapitalDelta]rg^2;
		
		\[CapitalUpsilon]rgfun[a,p,e,xg]/(2\[Pi]) NIntegrate[1/Yrg dV\[Phi]rgdrg((r1savgres+r2savgres)/2+((r1savgres-r2savgres)/2)Sin[\[Chi]r]),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
	]
]


(* ::Subsubsection::Closed:: *)
(*Polar part  \[LeftAngleBracket]\[PartialD]V^\[Phi]_{zg}/\[PartialD]zg /\[PartialD]zg zs\[RightAngleBracket]*)


\[CapitalUpsilon]\[Phi]sz2funFC[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzg,z2g,kzg,ellK},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	
	z2g=Sqrt[a^2 (1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	ellK=EllipticK[kzg];
	
	If[z1g==0,
		0,
		1/z1g 1/ellK (z1savgFC[a,p,e,xg]Lzg)/((1-z1g^2)(z2g^2-a^2(1-EEg^2))) ((z2g^2z1g^2-a^2(1-EEg^2))EllipticPi[z1g^2,kzg]+(a^2(1-EEg^2)-z2g^2)ellK+z2g^2EllipticE[kzg])
	]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[Delta]Yys/Yyg  V^\[Phi]_{yg}\[RightAngleBracket] - radial part*)


\[CapitalUpsilon]\[Phi]sr1funFC[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,\[CapitalDelta]rg,Rrg,rg,V\[Phi]rg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]r},
	If[a==0,
		0,
		r1g=p/(1-e);
		r2g=p/(1+e);
		z1g=Sqrt[1-xg^2];
	
		EEg=EEgfun[a,p,e,xg];
		Lzg=Lzgfun[a,p,e,xg];
		KKg=KKgfun[a,p,e,xg];
	
		\[CapitalDelta]rg=rg^2-2rg+a^2;
		Rrg=(-a Lzg+EEg (a^2+rg^2));
	
		rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
		V\[Phi]rg=(a Rrg)/\[CapitalDelta]rg-a EEg;
		\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
		\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
		(\[CapitalUpsilon]rg \[CapitalUpsilon]zg)/(2\[Pi])^2 NIntegrate[(\[ScriptCapitalY]1r[a,p,e,xg,\[Chi]r]+\[ScriptCapitalY]2r[a,p,e,xg,\[Chi]r])V\[Phi]rg,{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]+\[CapitalUpsilon]rg/(2\[Pi]) NIntegrate[\[ScriptCapitalY]3r[a,p,e,xg,\[Chi]r]V\[Phi]rg,{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
	]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[Delta]Yys/Yyg  V^\[Phi]_{yg}\[RightAngleBracket] - polar part*)


\[CapitalUpsilon]\[Phi]sz11funFC[a_,p_,e_,xg_,\[Chi]z_]:=Module[{z1g,zg,V\[Phi]zg},
	z1g=Sqrt[1-xg^2];
	zg=z1g Sin[\[Chi]z];
	V\[Phi]zg=Lzgfun[a,p,e,xg] 1/(1-zg^2);
	
	\[ScriptCapitalY]1z[a,p,e,xg,\[Chi]z]V\[Phi]zg
]


\[CapitalUpsilon]\[Phi]sz12funFC[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,ellK,ellPiz1g,\[CapitalSigma]z1g,Rrg,Yrg,rg,Lzred},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	ellK=EllipticK[kzg];
	ellPiz1g=EllipticPi[z1g^2,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Lzred=Lzg-a EEg;
	
	(2 Lzg)/(Sqrt[KKg] Yrg z2g) 1/(a^2+rg^2) (-(2 a^2 Rrg (z2g^2 EllipticE[kzg]-((1-EEg^2) rg^2+z2g^2) ellK))/(\[CapitalSigma]z1g((1-EEg^2) rg^2+z2g^2))-(4 rg^2 Rrg ellPiz1g)/(a^2+rg^2)+2 (Rrg+2 EEg rg^2) ellPiz1g+(4 EEg(a^2+rg^2) (KKg ellPiz1g-a^2EllipticPi[(a^2 z1g^2)/KKg,kzg]))/(a^2-KKg))+(2 Lzg )/(Sqrt[KKg] Yrg z2g) (2 a^2)/(rg^2 (a^2+rg^2)) ((Rrg+2 EEg rg^2)-(Rrg (5 (1-EEg^2) rg^6+4 rg^4 z2g^2+a^4 z1g^2 (2 (1-EEg^2) rg^2+z2g^2)+a^2 ((1-EEg^2) rg^4 (3+4 z1g^2)+rg^2 (2+3 z1g^2) z2g^2)))/((a^2+rg^2)\[CapitalSigma]z1g((1-EEg^2) rg^2+z2g^2))) EllipticPi[\[Gamma]rg,kzg]
]


\[CapitalUpsilon]\[Phi]sz13funFC[a_,p_,e_,xg_]:=Module[{r1g,r2g,z1g,EEg,Lzg,z2g,Yz1g,\[Chi]z,kzg},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	
	z2g=Sqrt[a^2 (1-EEg^2)+Lzg^2/(1-z1g^2)];
	Yz1g=Sqrt[-a^2 (1-EEg^2) z1g^2+z2g^2];
	
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	
	If[(z1g==0||a==0),
		0,
		- 4z1savgFC[a,p,e,xg]Lzg a^2 (1-EEg^2) (z2g^2 EllipticE[kzg]-Yz1g^2 EllipticPi[z1g^2,kzg])/(z1g z2g (a^2 (1-EEg^2)-z2g^2 ) Yz1g^2)
	]
]


\[CapitalUpsilon]\[Phi]sz1funFC[a_,p_,e_,xg_,prec_]:=Module[{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	\[CapitalUpsilon]zg/(2\[Pi]) (If[a==0,0,NIntegrate[\[CapitalUpsilon]\[Phi]sz11funFC[a,p,e,xg,\[Chi]z],{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]]+\[CapitalUpsilon]rg/(2\[Pi]) NIntegrate[\[CapitalUpsilon]\[Phi]sz12funFC[a,p,e,xg,\[Chi]r],{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]+\[CapitalUpsilon]\[Phi]sz13funFC[a,p,e,xg])
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[CapitalSigma]/2 \[CapitalGamma]^\[Phi]_{12}\[RightAngleBracket]*)


\[CapitalGamma]\[Phi]1avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,kzg,\[Gamma]rg,ellK,ellPiz1g,ellPirg,ellE,Lzred,Rrg,zg,rg,\[CapitalDelta]rg,Yrg,\[Chi]r,int5,int4,int3,int2,int1,int0},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	krg=((r1g-r2g) (r3g-r4g))/((r1g-r3g) (r2g-r4g));
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	ellK= EllipticK[kzg];
	ellPiz1g=EllipticPi[z1g^2,kzg];
	ellPirg=EllipticPi[\[Gamma]rg,kzg];
	ellE=EllipticE[kzg];
	Lzred=Lzg-a EEg;
	
	int5=(8a Rrg^2 )/(Sqrt[KKg] rg (a^2+rg^2) z2g ((1-EEg^2)rg^2+z2g^2) \[CapitalDelta]rg (rg^2+a^2z1g^2)) ((1-EEg^2) rg^4 ellK-(1-EEg^2) rg^2 (3 rg^2+2 a^2 z1g^2)ellPirg-z2g^2 (rg^2 (ellE-ellK)+(2 rg^2+a^2 z1g^2) ellPirg));
	
	int4=(4a Rrg ellPirg)/(Sqrt[KKg] rg (a^2+rg^2)^2 z2g \[CapitalDelta]rg^2) (-3a^5Lzred+4a^3Lzred rg+a^3(9 a EEg-2  Lzg) rg^2-12 a^2 EEg rg^3+a(9 a EEg+Lzg) rg^4+EEg rg^5(-8+3rg));
	
	int3=1/(Sqrt[KKg] (-a^2+KKg) (a^2+rg^2) (1-z1g^2) z2g (a^2 (1-EEg^2)-z2g^2)) (2 a Lzg^2 (KKg+rg^2) (a^2 (1-EEg^2) (2ellPiz1g-ellK)-z2g^2 (ellE-ellK+(1+kzg)ellPiz1g)));
	
	int2=(2 Lzg )/(Sqrt[KKg] z2g) (((a^2+KKg) (EEg( a^2 -2 KKg)-a Lzred))/(KKg-a^2)^2-(2 a^3 Lzg)/(rg^2+a^2)^2+(a Lzg)/(rg^2+a^2)) ellPiz1g;
	
	int1=(4 a (EEg KKg+a Lzred)^2 EllipticPi[(a^2 z1g^2)/KKg,kzg])/((KKg-a^2)^2 Sqrt[KKg] z2g);
	
	int0=-((4a Rrg ellK)/(Sqrt[KKg] (KKg+rg^2) z2g \[CapitalDelta]rg^2))(EEg KKg(rg^2+a^2)-(2 EEg KKg+a Lzred) rg+rg^2(Lzg a-EEg rg));
	
	NIntegrate[1/Yrg (int5+int4+int3+int2+int1+int0),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


\[CapitalGamma]\[Phi]2avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,kzg,\[Gamma]rg,zg,rg,\[CapitalDelta]rg,Yrg,\[Chi]r},
	If[a==0,
		0,
		r1g=p/(1-e);
		r2g=p/(1+e);
		z1g=Sqrt[1-xg^2];
		
		EEg=EEgfun[a,p,e,xg];
		Lzg=Lzgfun[a,p,e,xg];
		KKg=KKgfun[a,p,e,xg];
		
		r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
		r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
		z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
		kzg=a^2(1-EEg^2) z1g^2/z2g^2;
		\[Gamma]rg=-a^2z1g^2/rg^2;
		
		rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
		
		\[CapitalDelta]rg=(a^2-2 rg+rg^2);
		Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
		
		NIntegrate[( (-1+rg) rg a Yrg(r1g-rg)(rg-r2g))/(Sqrt[KKg] \[CapitalDelta]rg^2 (KKg+rg^2)) 4/(rg^2 z2g) ((rg^2+KKg)EllipticPi[\[Gamma]rg,kzg]-rg^2EllipticK[kzg]),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
	]
]


\[CapitalGamma]\[Phi]3avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,\[Gamma]rg,zg,Yzg,\[Chi]z},
	z1g=Sqrt[1-xg^2];
	If[(a==0||z1g==0),
		0,
		r1g=p/(1-e);
		r2g=p/(1+e);
		
		EEg=EEgfun[a,p,e,xg];
		Lzg=Lzgfun[a,p,e,xg];
		KKg=KKgfun[a,p,e,xg];
		
		r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
		r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
		z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
		krg=((r1g-r2g) (r3g-r4g))/((r1g-r3g) (r2g-r4g));
		zg=z1g Sin[\[Chi]z];
		Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
		
		NIntegrate[(2 zg z1g^2 Cos[\[Chi]z]^2 Yzg )/(Sqrt[1-EEg^2] Sqrt[KKg] Sqrt[r1g-r3g] Sqrt[r2g-r4g](1-zg^2)^2 (r3g^2+a^2 zg^2)) ((2 a (KKg+r3g^2) zg EllipticK[krg])/  (KKg-a^2 zg^2)-(r2g-r3g) / (r2g^2+a^2 zg^2)  Re[(-I r2g r3g+a (r2g+r3g) zg+I a^2 zg^2) EllipticPi[((r1g-r2g) (r3g-I a zg))/((r1g-r3g) (r2g-I a zg)),krg]-(-I r2g r3g-a (r2g+r3g) zg+I  a^2 zg^2) EllipticPi[((r1g-r2g) (r3g+I a zg))/((r1g-r3g) (r2g+I a zg)),krg]]),{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]
	]
]


\[CapitalGamma]\[Phi]avg[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]rgfun[a,p,e,xg]/(2\[Pi]) \[CapitalUpsilon]zgfun[a,p,e,xg]/(2\[Pi]) (\[CapitalGamma]\[Phi]1avg[a,p,e,xg,prec]+\[CapitalGamma]\[Phi]2avg[a,p,e,xg,prec]+\[CapitalGamma]\[Phi]3avg[a,p,e,xg,prec])


(* ::Subsubsection::Closed:: *)
(*Full expression*)


\[CapitalUpsilon]\[Phi]sfunFC[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]\[Phi]sr0funFC[a,p,e,xg,prec]-\[CapitalUpsilon]\[Phi]sr1funFC[a,p,e,xg,prec]+\[CapitalUpsilon]\[Phi]sr2funFC[a,p,e,xg,prec]+\[CapitalUpsilon]\[Phi]sz0funFC[a,p,e,xg,prec]-\[CapitalUpsilon]\[Phi]sz1funFC[a,p,e,xg,prec]+\[CapitalUpsilon]\[Phi]sz2funFC[a,p,e,xg]+\[CapitalGamma]\[Phi]avg[a,p,e,xg,prec]


(* ::Subsection::Closed:: *)
(*Function for gauge shift between DH and FC frequencies*)


freqdevrad[a_,p_,e_,xg_]:=Module[{sgn,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]z,\[Chi]r,r1g,r2g,z1g,d\[CapitalUpsilon]rdr1g,d\[CapitalUpsilon]rdr2g,d\[CapitalUpsilon]rdz1g,r1p,r2p,z1p,const},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	sgn=RealSign[xg];
	
	const={EEgfun[a,p,e,xg],Lzgfun[a,p,e,xg],KKgfun[a,p,e,xg]};
	
	{d\[CapitalUpsilon]rdr1g,d\[CapitalUpsilon]rdr2g,d\[CapitalUpsilon]rdz1g}={D[\[CapitalUpsilon]rgfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]rgfunsgn[a,r1g,r2p,z1g,sgn],r2p],D[\[CapitalUpsilon]rgfunsgn[a,r1g,r2g,z1p,sgn],z1p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
	
	If[(a==0)||(z1g==0),
		d\[CapitalUpsilon]rdr1g r1savgFC[a,p,e,xg]+d\[CapitalUpsilon]rdr2g r2savgFC[a,p,e,xg]
		,
		d\[CapitalUpsilon]rdr1g*r1savgFC[a,p,e,xg]+d\[CapitalUpsilon]rdr2g*r2savgFC[a,p,e,xg]+d\[CapitalUpsilon]rdz1g*z1savgFC[a,p,e,xg]
	]
]


freqdevpol[a_,p_,e_,xg_]:=Module[{sgn,\[Chi]z,\[Chi]r,r1g,r2g,z1g,d\[CapitalUpsilon]zdr1g,d\[CapitalUpsilon]zdr2g,d\[CapitalUpsilon]zdz1g,r1p,r2p,z1p,const},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	sgn=RealSign[xg];
	
	const={EEgfun[a,p,e,xg],Lzgfun[a,p,e,xg],KKgfun[a,p,e,xg]};
	
	If[(a==0)||(z1g==0),
		{d\[CapitalUpsilon]zdr1g,d\[CapitalUpsilon]zdr2g}={D[\[CapitalUpsilon]zgfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]zgfunsgn[a,r1g,r2p,z1g,sgn],r2p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
		,
		{d\[CapitalUpsilon]zdr1g,d\[CapitalUpsilon]zdr2g,d\[CapitalUpsilon]zdz1g}={D[\[CapitalUpsilon]zgfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]zgfunsgn[a,r1g,r2p,z1g,sgn],r2p],D[\[CapitalUpsilon]zgfunsgn[a,r1g,r2g,z1p,sgn],z1p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
	];
	
	If[(a==0)||(z1g==0)
		,
		d\[CapitalUpsilon]zdr1g r1savgFC[a,p,e,xg]+d\[CapitalUpsilon]zdr2g r2savgFC[a,p,e,xg]
		,
		d\[CapitalUpsilon]zdr1g*r1savgFC[a,p,e,xg]+d\[CapitalUpsilon]zdr2g*r2savgFC[a,p,e,xg]+d\[CapitalUpsilon]zdz1g*z1savgFC[a,p,e,xg]
	]
]


freqdevtime[a_,p_,e_,xg_]:=Module[{sgn,\[Chi]z,\[Chi]r,r1g,r2g,z1g,d\[CapitalUpsilon]trdr1g,d\[CapitalUpsilon]trdr2g,d\[CapitalUpsilon]trdz1g,d\[CapitalUpsilon]tzdr1g,d\[CapitalUpsilon]tzdr2g,d\[CapitalUpsilon]tzdz1g,r1p,r2p,z1p,const},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	sgn=RealSign[xg];
	
	const={EEgfun[a,p,e,xg],Lzgfun[a,p,e,xg],KKgfun[a,p,e,xg]};
	
	If[(a==0)||(z1g==0),
		{d\[CapitalUpsilon]trdr1g,d\[CapitalUpsilon]trdr2g}={D[\[CapitalUpsilon]tgrfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]tgrfunsgn[a,r1g,r2p,z1g,sgn],r2p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
		{d\[CapitalUpsilon]tzdr1g,d\[CapitalUpsilon]tzdr2g}={D[-a^2 EEgfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[-a^2 EEgfunsgn[a,r1g,r2p,z1g,sgn],r2p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
		,
		{d\[CapitalUpsilon]trdr1g,d\[CapitalUpsilon]trdr2g,d\[CapitalUpsilon]trdz1g}={D[\[CapitalUpsilon]tgrfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]tgrfunsgn[a,r1g,r2p,z1g,sgn],r2p],D[\[CapitalUpsilon]tgrfunsgn[a,r1g,r2g,z1p,sgn],z1p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
		{d\[CapitalUpsilon]tzdr1g,d\[CapitalUpsilon]tzdr2g,d\[CapitalUpsilon]tzdz1g}={D[\[CapitalUpsilon]tgzfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]tgzfunsgn[a,r1g,r2p,z1g,sgn],r2p],D[\[CapitalUpsilon]tgzfunsgn[a,r1g,r2g,z1p,sgn],z1p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
	];
	
	If[(a==0)||(z1g==0)
		,
		(d\[CapitalUpsilon]trdr1g r1savgFC[a,p,e,xg]+d\[CapitalUpsilon]trdr2g r2savgFC[a,p,e,xg]+d\[CapitalUpsilon]tzdr1g r1savgFC[a,p,e,xg]+d\[CapitalUpsilon]tzdr2g r2savgFC[a,p,e,xg])
		,
		(d\[CapitalUpsilon]trdr1g+d\[CapitalUpsilon]tzdr1g)*r1savgFC[a,p,e,xg] +(d\[CapitalUpsilon]trdr2g+d\[CapitalUpsilon]tzdr2g)*r2savgFC[a,p,e,xg]+(d\[CapitalUpsilon]trdz1g+d\[CapitalUpsilon]tzdz1g)*z1savgFC[a,p,e,xg]
	]
]


freqdev\[Phi][a_,p_,e_,xg_]:=Module[{sgn,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]z,\[Chi]r,r1g,r2g,z1g,d\[CapitalUpsilon]\[Phi]rdr1g,d\[CapitalUpsilon]\[Phi]rdr2g,d\[CapitalUpsilon]\[Phi]rdz1g,d\[CapitalUpsilon]\[Phi]zdr1g,d\[CapitalUpsilon]\[Phi]zdr2g,d\[CapitalUpsilon]\[Phi]zdz1g,r1p,r2p,z1p,const},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	sgn=RealSign[xg];
	
	const={EEgfun[a,p,e,xg],Lzgfun[a,p,e,xg],KKgfun[a,p,e,xg]};
	
	If[(a==0)||(z1g==0),
		{d\[CapitalUpsilon]\[Phi]rdr1g,d\[CapitalUpsilon]\[Phi]rdr2g}={D[\[CapitalUpsilon]\[Phi]grfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]\[Phi]grfunsgn[a,r1g,r2p,z1g,sgn],r2p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
		{d\[CapitalUpsilon]\[Phi]zdr1g,d\[CapitalUpsilon]\[Phi]zdr2g}={D[\[CapitalUpsilon]\[Phi]gzfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]\[Phi]gzfunsgn[a,r1g,r2p,z1g,sgn],r2p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
		,
		{d\[CapitalUpsilon]\[Phi]rdr1g,d\[CapitalUpsilon]\[Phi]rdr2g,d\[CapitalUpsilon]\[Phi]rdz1g}={D[\[CapitalUpsilon]\[Phi]grfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]\[Phi]grfunsgn[a,r1g,r2p,z1g,sgn],r2p],D[\[CapitalUpsilon]\[Phi]grfunsgn[a,r1g,r2g,z1p,sgn],z1p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
		{d\[CapitalUpsilon]\[Phi]zdr1g,d\[CapitalUpsilon]\[Phi]zdr2g,d\[CapitalUpsilon]\[Phi]zdz1g}={D[\[CapitalUpsilon]\[Phi]gzfunsgn[a,r1p,r2g,z1g,sgn],r1p],D[\[CapitalUpsilon]\[Phi]gzfunsgn[a,r1g,r2p,z1g,sgn],r2p],D[\[CapitalUpsilon]\[Phi]gzfunsgn[a,r1g,r2g,z1p,sgn],z1p]}/.{r1p->r1g,r2p->r2g,z1p->z1g};
	];
	
	If[(a==0)||(z1g==0),
		d\[CapitalUpsilon]\[Phi]rdr1g r1savgFC[a,p,e,xg]+d\[CapitalUpsilon]\[Phi]rdr2g r2savgFC[a,p,e,xg]+d\[CapitalUpsilon]\[Phi]zdr1g r1savgFC[a,p,e,xg]+d\[CapitalUpsilon]\[Phi]zdr2g r2savgFC[a,p,e,xg]
		,
		(d\[CapitalUpsilon]\[Phi]rdr1g+d\[CapitalUpsilon]\[Phi]zdr1g)r1savgFC[a,p,e,xg]+(d\[CapitalUpsilon]\[Phi]rdr2g+d\[CapitalUpsilon]\[Phi]zdr2g)*r2savgFC[a,p,e,xg]+(d\[CapitalUpsilon]\[Phi]rdz1g+d\[CapitalUpsilon]\[Phi]zdz1g)*z1savgFC[a,p,e,xg]
	]
]


(* ::Section::Closed:: *)
(*Shift frequencies - fixed turning points (on average)*)


(* ::Subsection::Closed:: *)
(*Shift radial frequency*)


(* ::Subsubsection::Closed:: *)
(*Part 1*)


\[ScriptCapitalY]1rDH[a_,p_,e_,xg_,\[Delta]const_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,\[Gamma]r1g,\[Gamma]r2g,ellK,ellPi,ellPir1g,ellPir2g,\[CapitalSigma]z1g,Rrg,Rr1g,Rr2g,Yrg,Yr1g,Yr2g,\[CapitalDelta]rg,\[CapitalDelta]r1g,\[CapitalDelta]r2g,rg,r1savgres,r2savgres,dVrgdEg,dVrgdLzg,dVrgdKg},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	\[Gamma]r1g=-a^2z1g^2/r1g^2;
	\[Gamma]r2g=-a^2z1g^2/r2g^2;
	
	ellK=EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	ellPir1g=EllipticPi[\[Gamma]r1g,kzg];
	ellPir2g=EllipticPi[\[Gamma]r2g,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Rr1g=(-a Lzg+EEg (a^2+r1g^2));
	Rr2g=(-a Lzg+EEg (a^2+r2g^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yr1g=Sqrt[(1-EEg^2) (-r1g+r3g) (-r1g+r4g)];
	Yr2g=Sqrt[(1-EEg^2) (-r2g+r3g) (-r2g+r4g)];
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	\[CapitalDelta]r1g=(a^2-2 r1g+r1g^2);
	\[CapitalDelta]r2g=(a^2-2 r2g+r2g^2);
	
	dVrgdEg=2(rg^2+a^2)Rrg;
	dVrgdLzg=-2a Rrg;
	dVrgdKg=-\[CapitalDelta]rg;
	4(Rrg(ellK rg^2-(KKg+rg^2)ellPi)(KKg(rg-1)+2a EEg (Lzg-a EEg)rg +a^2 rg+rg^2(2(1-EEg^2)rg-3)))/(Sqrt[KKg]z2g rg(KKg+rg^2)(r1g-rg)(rg-r2g)Yrg^3)+4(ellK/z2g)\[CapitalDelta]rg (Sqrt[KKg]Rrg+a(KKg+rg^2)RealSign[-a EEg+Lzg])/((r1g-rg)(rg-r2g)(KKg+rg^2)Yrg^3)+2(ellK/z2g)(\[Delta]const[[1]]dVrgdEg+\[Delta]const[[2]]dVrgdLzg+\[Delta]const[[3]]dVrgdKg)/((-rg+r1g)(rg-r2g) Yrg^3)
]


(* ::Subsubsection::Closed:: *)
(*Part 2*)


\[ScriptCapitalY]2r[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,ellK,ellPi,\[CapitalSigma]z1g,Rrg,Yrg,rg,r1savgres,r2savgres},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	ellK=EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	4/(Sqrt[KKg]Yrg z2g) (-EEg (KKg-rg^2)/(KKg+rg^2) ellK)+(4Rrg )/(Sqrt[KKg]Yrg z2g) (ellPi /rg^2 -(z2g^2 EllipticE[kzg])/(\[CapitalSigma]z1g((1-EEg^2)rg^2+z2g^2))+ellK/\[CapitalSigma]z1g-((1-EEg^2)(3rg^2+2a^2z1g^2))/(\[CapitalSigma]z1g ((1-EEg^2)rg^2+z2g^2)) ellPi-((a^2 z1g^2 +2rg^2)z2g^2)/(rg^2\[CapitalSigma]z1g((1-EEg^2)rg^2+z2g^2)) ellPi)
]


(* ::Subsubsection::Closed:: *)
(*Full expression*)


\[CapitalUpsilon]rsfunDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];

	((\[CapitalUpsilon]rg^2\[CapitalUpsilon]zg)/(2\[Pi])^2 NIntegrate[(\[ScriptCapitalY]1rDH[a,p,e,xg,\[Delta]const,\[Chi]r]+\[ScriptCapitalY]2r[a,p,e,xg,\[Chi]r]),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec])
]


(* ::Subsection::Closed:: *)
(*Shift polar frequency*)


(* ::Subsubsection::Closed:: *)
(*Part 1*)


\[ScriptCapitalY]1zDH[a_,p_,e_,xg_,\[Delta]const_,\[Chi]z_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,ellK,Zzg,zg,Yzg,argzg,argzgcc,Lzred,aux,dVzgdEg,dVzgdLzg,dVzgdKg},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	krg=((r1g-r2g) (r3g-r4g))/((r1g-r3g) (r2g-r4g));
	
	ellK=EllipticK[krg];
	
	zg=z1g Sin[\[Chi]z];
	
	Zzg=(Lzg+a EEg(-1+zg^2));
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	
	argzg=(r3g-I a zg)/(r2g-I a zg) (r1g-r2g)/(r1g-r3g);
	argzgcc=(r3g+I a zg)/(r2g+I a zg) (r1g-r2g)/(r1g-r3g);
	Lzred=Lzg-a EEg;
	aux=a^2(1-EEg^2)+Lzg^2;
	
	If[z1g==0,
		(a RealSign[Lzg-a EEg])/aux^(1/2) (Lzg /(aux Lzred)+1/(3 r1g^2 r2g  r3g^2) (-2(r1g-r3g) (r2g r3g+r1g (r2g+r3g)) EllipticE[krg]/EllipticK[krg]+r1g ((r2g-r3g) r3g+r1g (2 r2g+r3g))))+RealSign[Lzg]/(2*z2g*z2g^2)(2a(-2 a EEg+Lzg)\[Delta]const[[1]]+2a*EEg*\[Delta]const[[2]]+\[Delta]const[[3]])
		,
		Sec[\[Chi]z]^2/Yzg^3((a(1-zg^2))/z1g^2 ((Sqrt[KKg] Zzg)/(KKg-a^2zg^2)-RealSign[-a EEg+Lzg])+(Sin[\[Chi]z]Zzg(a^2(1-EEg^2)(2 zg^2-z1g^2)-z2g^2))/(Sqrt[KKg](r2g^2+a^2 zg^2)(r3g^2+a^2 zg^2)) ((r2g-r3g) /(2ellK z1g) Re[EllipticPi[argzgcc,krg](-I r2g r3g-a(r2g+r3g)zg+I a^2 zg^2)+EllipticPi[argzg,krg](I r2g r3g-a(r2g+r3g)zg-I a^2 zg^2)]+ a (KKg+r3g^2)/(KKg-a^2 zg^2)(r2g^2+a^2 zg^2)Sin[\[Chi]z]))+(\[Delta]const[[1]]dVzgdEg+\[Delta]const[[2]]dVzgdLzg+\[Delta]const[[3]]dVzgdKg)/(2z1g^2*Cos[\[Chi]z]^2*Yzg^3)
	]
]


(* ::Subsubsection::Closed:: *)
(*Part 2*)


\[ScriptCapitalY]2z[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,ellK,ellPi,\[CapitalSigma]z1g,Rrg,Yrg,rg,r1savgres,r2savgres},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	ellK=EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	4/(Sqrt[KKg]Yrg z2g) (-2EEg EllipticPi[(a^2z1g^2)/KKg,kzg] +1/rg^2 (Rrg+2rg^2 EEg)ellPi-( z2g^2Rrg EllipticE[kzg])/(\[CapitalSigma]z1g((1-EEg^2)rg^2+z2g^2))+(Rrg ellK)/\[CapitalSigma]z1g-((1-EEg^2)Rrg ellPi)/(\[CapitalSigma]z1g((1-EEg^2)rg^2+z2g^2)) (3rg^2+2a^2z1g^2)-(z2g^2Rrg (2rg^2+a^2 z1g^2) ellPi)/(\[CapitalSigma]z1g rg^2((1-EEg^2)rg^2+z2g^2)))
]


(* ::Subsubsection::Closed:: *)
(*Full expression*)


\[CapitalUpsilon]rsfunDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];

	\[CapitalUpsilon]zg^2/(2\[Pi])(NIntegrate[\[ScriptCapitalY]1zDH[a,p,e,xg,\[Delta]const,\[Chi]z],{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]+\[CapitalUpsilon]rg/(2\[Pi])NIntegrate[\[ScriptCapitalY]2z[a,p,e,xg,\[Chi]r],{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec])
]		


(* ::Subsection::Closed:: *)
(*Shift "coordinate time frequency"*)


(* ::Subsubsection::Closed:: *)
(*\[LeftAngleBracket]\[CapitalUpsilon]rs/\[CapitalUpsilon]rg \[CapitalUpsilon]^t_{rg}\[RightAngleBracket] *)


\[CapitalUpsilon]tsr0funDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=\[CapitalUpsilon]rsfunDH[a,p,e,xg,\[Delta]const,prec]/\[CapitalUpsilon]rgfun[a,p,e,xg] \[CapitalUpsilon]tgrfun[a,p,e,xg]


(* ::Subsubsection::Closed:: *)
(*\[LeftAngleBracket]\[CapitalUpsilon]zs/\[CapitalUpsilon]zg \[CapitalUpsilon]^t_{zg}\[RightAngleBracket] *)


\[CapitalUpsilon]tsz0funDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=\[CapitalUpsilon]zsfunDH[a,p,e,xg,\[Delta]const,prec]/\[CapitalUpsilon]zgfun[a,p,e,xg] \[CapitalUpsilon]tgzfun[a,p,e,xg]


(* ::Subsubsection::Closed:: *)
(*Radial part  \[LeftAngleBracket]\[PartialD]V^t_{rg}/\[PartialD]Cig Cis\[RightAngleBracket]*)


\[CapitalUpsilon]tsrCisfunDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,\[CapitalDelta]rg,rg,Yrg,dVtrgdEg,dVtrgdLzg,\[CapitalUpsilon]rg,\[Chi]r},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];

	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];

	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	\[CapitalDelta]rg=rg^2-2rg+a^2;

	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];

	dVtrgdEg=(a^2+rg^2)^2/\[CapitalDelta]rg;
	dVtrgdLzg=-2a*rg/\[CapitalDelta]rg;

	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	
	\[CapitalUpsilon]rg/(2\[Pi])NIntegrate[1/Yrg(\[Delta]const[[1]]dVtrgdEg+\[Delta]const[[2]]dVtrgdLzg),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


(* ::Subsubsection::Closed:: *)
(*Polar part  \[LeftAngleBracket]\[PartialD]V^t_{zg}/\[PartialD]Cig Cis\[RightAngleBracket]*)


\[CapitalUpsilon]tszCisfunDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{z1g,zg,EEg,Lzg,z2g,dVtzgdEg,Yzg,\[CapitalUpsilon]zg,\[Chi]z},
	If[a==0,
		0,
		z1g=Sqrt[1-xg^2];
		zg=z1g Sin[\[Chi]z];

		EEg=EEgfun[a,p,e,xg];
		Lzg=Lzgfun[a,p,e,xg];

		z2g=Sqrt[a^2 (1-EEg^2)+Lzg^2/(1-z1g^2)];

		dVtzgdEg=-a^2 (1-zg^2);
		Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];

		\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];

		\[CapitalUpsilon]zg/(2\[Pi])NIntegrate[(1/Yzg)\[Delta]const[[1]]dVtzgdEg,{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]
		]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[Delta]Yys/Yyg  V^t_{yg}\[RightAngleBracket] - radial part*)


\[CapitalUpsilon]tsr1funDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,\[CapitalDelta]rg,Rrg,rg,Vtrg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]r},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	\[CapitalDelta]rg=rg^2-2rg+a^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	Vtrg=a Lzg+(Rrg(a^2+rg^2) )/\[CapitalDelta]rg;
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	(\[CapitalUpsilon]rg*\[CapitalUpsilon]zg)/(2\[Pi])^2 NIntegrate[(\[ScriptCapitalY]1rDH[a,p,e,xg,\[Delta]const,\[Chi]r]+\[ScriptCapitalY]2r[a,p,e,xg,\[Chi]r])Vtrg,{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[Delta]Yys/Yyg  V^t_{yg}\[RightAngleBracket]  - polar part*)


\[CapitalUpsilon]tsz11funDH[a_,p_,e_,xg_,\[Delta]const_,\[Chi]z_]:=Module[{z1g,zg,Vtzg},
	z1g=Sqrt[1-xg^2];
	zg=z1g Sin[\[Chi]z];
	Vtzg=-a^2EEgfun[a,p,e,xg](1-zg^2);
	
	\[ScriptCapitalY]1zDH[a,p,e,xg,\[Delta]const,\[Chi]z]Vtzg
]


\[CapitalUpsilon]tsz12funDH[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,ellK,ellPi,\[CapitalSigma]z1g,Rrg,Yrg,rg,Lzred},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	ellK=EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Lzred=Lzg-a EEg;
	
	(2 EEg)/(Sqrt[KKg] Yrg z2g) (-2 (a Lzred-3 EEg rg^2) ellK+(2 (a^2+rg^2) Rrg (z2g^2 (EllipticE[kzg]-ellK)-(1-EEg^2) rg^2 ellK))/(\[CapitalSigma]z1g((1-EEg^2) rg^2+z2g^2))+4 EEg (KKg ellK+(a^2-KKg) EllipticPi[(a^2 z1g^2)/KKg,kzg]))+1/(Sqrt[KKg] Yrg z2g) (4 EEg )/rg^2 ((a^2+rg^2) (a Lzred-3 EEg  rg^2)-(Rrg ((-1+EEg^2) rg^2 (3 a^2  rg^2+rg^4+2 a^4 z1g^2)+a^2 (-a^2 z1g^2+rg^2 (-2+z1g^2))z2g^2))/(\[CapitalSigma]z1g  ((1-EEg^2) rg^2+z2g^2))) EllipticPi[\[Gamma]rg,kzg]
]


\[CapitalUpsilon]tsz1funDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	If[a==0,
		0,
		\[CapitalUpsilon]zg/(2\[Pi])(NIntegrate[\[CapitalUpsilon]tsz11funDH[a,p,e,xg,\[Delta]const,\[Chi]z],{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]+\[CapitalUpsilon]rg/(2\[Pi]) NIntegrate[\[CapitalUpsilon]tsz12funDH[a,p,e,xg,\[Chi]r],{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec])
	]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[CapitalSigma]/2 \[CapitalGamma]^t_{12}\[RightAngleBracket]*)


\[CapitalGamma]t1avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,kzg,\[Gamma]rg,ellK,ellPi,Lzred,Rrg,zg,rg,\[CapitalDelta]rg,Yrg,\[Chi]r,int2,int1,int0},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	krg=((r1g-r2g) (r3g-r4g))/((r1g-r3g) (r2g-r4g));
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	ellK= EllipticK[kzg];
	ellPi=EllipticPi[\[Gamma]rg,kzg];
	Lzred=Lzg-a EEg;
	
	int2=((1-EEg^2) rg^4ellK-(1-EEg^2) rg^2 (3 rg^2 +2 a^2 z1g^2) ellPi-z2g^2 (rg^2 EllipticE[kzg]-rg^2 ellK+(2 rg^2 +a^2 z1g^2)ellPi)) (8Rrg^2)/(Sqrt[KKg] rg z2g ((1-EEg^2) rg^2+z2g^2) \[CapitalDelta]rg (rg^2+a^2 z1g^2));
	int1=(4Rrg ellPi)/(Sqrt[KKg] rg z2g \[CapitalDelta]rg^2) (-3a^3 Lzred+4a Lzred rg+a(8 a EEg-Lzg) rg^2+EEg rg^3(-12 +5 rg));
	int0=-((4rg Rrg ellK)/(Sqrt[KKg] (KKg+rg^2) z2g \[CapitalDelta]rg^2))(-a^3Lzred+2EEg KKg(a^2 -2 rg)+(2 a^2 EEg+2 EEg KKg+a Lzg) rg^2 +rg^3EEg(rg-4));
	
	NIntegrate[1/Yrg (int2+int1+int0),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


\[CapitalGamma]t2avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,kzg,\[Gamma]rg,zg,rg,\[CapitalDelta]rg,Yrg,\[Chi]r},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	NIntegrate[((a^2-rg^2) (r1g-r2g)^2 Yrg Cos[\[Chi]r]^2 (rg^2 EllipticK[kzg]-(KKg+rg^2) EllipticPi[\[Gamma]rg,kzg]))/(Sqrt[KKg] rg \[CapitalDelta]rg^2(KKg+rg^2) z2g),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


\[CapitalGamma]tavg[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]rgfun[a,p,e,xg]/(2\[Pi]) \[CapitalUpsilon]zgfun[a,p,e,xg]/(2\[Pi]) (\[CapitalGamma]t1avg[a,p,e,xg,prec]+\[CapitalGamma]t2avg[a,p,e,xg,prec])


(* ::Subsubsection::Closed:: *)
(*Full expression*)


\[CapitalUpsilon]tsfunDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=\[CapitalUpsilon]tsr0funDH[a,p,e,xg,\[Delta]const,prec]-\[CapitalUpsilon]tsr1funDH[a,p,e,xg,\[Delta]const,prec]+\[CapitalUpsilon]tsz0funDH[a,p,e,xg,\[Delta]const,prec]-\[CapitalUpsilon]tsz1funDH[a,p,e,xg,\[Delta]const,prec]+\[CapitalUpsilon]tsrCisfunDH[a,p,e,xg,\[Delta]const,prec]+\[CapitalUpsilon]tszCisfunDH[a,p,e,xg,\[Delta]const,prec]+\[CapitalGamma]tavg[a,p,e,xg,prec]


(* ::Subsection::Closed:: *)
(*Shift azimuthal frequency*)


(* ::Subsubsection::Closed:: *)
(*\[LeftAngleBracket]\[CapitalUpsilon]rs/\[CapitalUpsilon]rg \[CapitalUpsilon]^\[Phi]_{rg}\[RightAngleBracket] *)


\[CapitalUpsilon]\[Phi]sr0funDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=\[CapitalUpsilon]rsfunDH[a,p,e,xg,\[Delta]const,prec]/\[CapitalUpsilon]rgfun[a,p,e,xg] \[CapitalUpsilon]\[Phi]grfun[a,p,e,xg]


(* ::Subsubsection::Closed:: *)
(*\[LeftAngleBracket]\[CapitalUpsilon]zs/\[CapitalUpsilon]zg \[CapitalUpsilon]^\[Phi]_{zg}\[RightAngleBracket] *)


\[CapitalUpsilon]\[Phi]sz0funDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=\[CapitalUpsilon]zsfunDH[a,p,e,xg,\[Delta]const,prec]/\[CapitalUpsilon]zgfun[a,p,e,xg] \[CapitalUpsilon]\[Phi]gzfun[a,p,e,xg]


(* ::Subsubsection::Closed:: *)
(*Radial part  \[LeftAngleBracket]\[PartialD]V^\[Phi]_{rg}/\[PartialD]Cig Cis\[RightAngleBracket]*)


\[CapitalUpsilon]\[Phi]srCisfunDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,\[CapitalDelta]rg,rg,Yrg,dV\[Phi]rgdEg,dV\[Phi]rgdLzg,\[CapitalUpsilon]rg,\[Chi]r},
	If[a==0,
		0,
		r1g=p/(1-e);
		r2g=p/(1+e);
		z1g=Sqrt[1-xg^2];
	
		EEg=EEgfun[a,p,e,xg];
		Lzg=Lzgfun[a,p,e,xg];
		KKg=KKgfun[a,p,e,xg];
	
		r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
		r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
		rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
		
		Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
		\[CapitalDelta]rg=rg^2-2rg+a^2;

		Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];

		dV\[Phi]rgdEg=2a*rg/\[CapitalDelta]rg;
		dV\[Phi]rgdLzg=-a^2/\[CapitalDelta]rg;

		\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];

		\[CapitalUpsilon]rg/(2\[Pi])NIntegrate[1/Yrg(\[Delta]const[[1]]dV\[Phi]rgdEg+\[Delta]const[[2]]dV\[Phi]rgdLzg),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
	]
]


(* ::Subsubsection::Closed:: *)
(*Polar part   \[LeftAngleBracket]\[PartialD]V^\[Phi]_{zg}/\[PartialD]Cig Cis\[RightAngleBracket]*)


\[CapitalUpsilon]\[Phi]szCisfunDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{z1g,zg,EEg,Lzg,z2g,dV\[Phi]zgdLzg,Yzg,\[CapitalUpsilon]zg,\[Chi]z},
	z1g=Sqrt[1-xg^2];
	zg=z1g Sin[\[Chi]z];

	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];

	z2g=Sqrt[a^2 (1-EEg^2)+Lzg^2/(1-z1g^2)];

	dV\[Phi]zgdLzg=1/(1-zg^2);
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];

	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];

	\[CapitalUpsilon]zg/(2\[Pi])NIntegrate[1/Yzg*\[Delta]const[[2]]dV\[Phi]zgdLzg,{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[Delta]Yys/Yyg  V^\[Phi]_{yg}\[RightAngleBracket] - radial part*)


\[CapitalUpsilon]\[Phi]sr1funDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,\[CapitalDelta]rg,Rrg,rg,V\[Phi]rg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]r},
	If[a==0,
		0,
		r1g=p/(1-e);
		r2g=p/(1+e);
		z1g=Sqrt[1-xg^2];
	
		EEg=EEgfun[a,p,e,xg];
		Lzg=Lzgfun[a,p,e,xg];
		KKg=KKgfun[a,p,e,xg];
	
		\[CapitalDelta]rg=rg^2-2rg+a^2;
		Rrg=(-a Lzg+EEg (a^2+rg^2));
	
		rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
		V\[Phi]rg=(a Rrg)/\[CapitalDelta]rg-a EEg;
		\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
		\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
		(\[CapitalUpsilon]rg \[CapitalUpsilon]zg)/(2\[Pi])^2 NIntegrate[(\[ScriptCapitalY]1rDH[a,p,e,xg,\[Delta]const,\[Chi]r]+\[ScriptCapitalY]2r[a,p,e,xg,\[Chi]r])V\[Phi]rg,{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
	]
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[Delta]Yys/Yyg  V^\[Phi]_{yg}\[RightAngleBracket] - polar part*)


\[CapitalUpsilon]\[Phi]sz11funDH[a_,p_,e_,xg_,\[Delta]const_,\[Chi]z_]:=Module[{z1g,zg,V\[Phi]zg},
	z1g=Sqrt[1-xg^2];
	zg=z1g Sin[\[Chi]z];
	V\[Phi]zg=Lzgfun[a,p,e,xg] 1/(1-zg^2);
	
	\[ScriptCapitalY]1zDH[a,p,e,xg,\[Delta]const,\[Chi]z]V\[Phi]zg
]


\[CapitalUpsilon]\[Phi]sz12funDH[a_,p_,e_,xg_,\[Chi]r_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,kzg,\[Gamma]rg,ellK,ellPiz1g,\[CapitalSigma]z1g,Rrg,Yrg,rg,Lzred},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	ellK=EllipticK[kzg];
	ellPiz1g=EllipticPi[z1g^2,kzg];
	
	\[CapitalSigma]z1g=rg^2+a^2z1g^2;
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Lzred=Lzg-a EEg;
	
	(2 Lzg)/(Sqrt[KKg] Yrg z2g) 1/(a^2+rg^2) (-(2 a^2 Rrg (z2g^2 EllipticE[kzg]-((1-EEg^2) rg^2+z2g^2) ellK))/(\[CapitalSigma]z1g((1-EEg^2) rg^2+z2g^2))-(4 rg^2 Rrg ellPiz1g)/(a^2+rg^2)+2 (Rrg+2 EEg rg^2) ellPiz1g+(4 EEg(a^2+rg^2) (KKg ellPiz1g-a^2EllipticPi[(a^2 z1g^2)/KKg,kzg]))/(a^2-KKg))+(2 Lzg )/(Sqrt[KKg] Yrg z2g) (2 a^2)/(rg^2 (a^2+rg^2)) ((Rrg+2 EEg rg^2)-(Rrg (5 (1-EEg^2) rg^6+4 rg^4 z2g^2+a^4 z1g^2 (2 (1-EEg^2) rg^2+z2g^2)+a^2 ((1-EEg^2) rg^4 (3+4 z1g^2)+rg^2 (2+3 z1g^2) z2g^2)))/((a^2+rg^2)\[CapitalSigma]z1g((1-EEg^2) rg^2+z2g^2))) EllipticPi[\[Gamma]rg,kzg]
]


\[CapitalUpsilon]\[Phi]sz1funDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=Module[{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	\[CapitalUpsilon]zg/(2\[Pi])(NIntegrate[\[CapitalUpsilon]\[Phi]sz11funDH[a,p,e,xg,\[Delta]const,\[Chi]z],{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]+\[CapitalUpsilon]rg/(2\[Pi])NIntegrate[\[CapitalUpsilon]\[Phi]sz12funDH[a,p,e,xg,\[Chi]r],{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec])
]


(* ::Subsubsection::Closed:: *)
(*Semi-analytic expressions  \[LeftAngleBracket]\[CapitalSigma]/2 \[CapitalGamma]^\[Phi]_{12}\[RightAngleBracket]*)


\[CapitalGamma]\[Phi]1avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,kzg,\[Gamma]rg,ellK,ellPiz1g,ellPirg,ellE,Lzred,Rrg,zg,rg,\[CapitalDelta]rg,Yrg,\[Chi]r,int5,int4,int3,int2,int1,int0},
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	
	EEg=EEgfun[a,p,e,xg];
	Lzg=Lzgfun[a,p,e,xg];
	KKg=KKgfun[a,p,e,xg];
	
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	krg=((r1g-r2g) (r3g-r4g))/((r1g-r3g) (r2g-r4g));
	kzg=a^2(1-EEg^2) z1g^2/z2g^2;
	\[Gamma]rg=-a^2z1g^2/rg^2;
	
	rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	ellK= EllipticK[kzg];
	ellPiz1g=EllipticPi[z1g^2,kzg];
	ellPirg=EllipticPi[\[Gamma]rg,kzg];
	ellE=EllipticE[kzg];
	Lzred=Lzg-a EEg;
	
	int5=(8a Rrg^2 )/(Sqrt[KKg] rg (a^2+rg^2) z2g ((1-EEg^2)rg^2+z2g^2) \[CapitalDelta]rg (rg^2+a^2z1g^2)) ((1-EEg^2) rg^4 ellK-(1-EEg^2) rg^2 (3 rg^2+2 a^2 z1g^2)ellPirg-z2g^2 (rg^2 (ellE-ellK)+(2 rg^2+a^2 z1g^2) ellPirg));
	
	int4=(4a Rrg ellPirg)/(Sqrt[KKg] rg (a^2+rg^2)^2 z2g \[CapitalDelta]rg^2) (-3a^5Lzred+4a^3Lzred rg+a^3(9 a EEg-2  Lzg) rg^2-12 a^2 EEg rg^3+a(9 a EEg+Lzg) rg^4+EEg rg^5(-8+3rg));
	
	int3=1/(Sqrt[KKg] (-a^2+KKg) (a^2+rg^2) (1-z1g^2) z2g (a^2 (1-EEg^2)-z2g^2)) (2 a Lzg^2 (KKg+rg^2) (a^2 (1-EEg^2) (2ellPiz1g-ellK)-z2g^2 (ellE-ellK+(1+kzg)ellPiz1g)));
	
	int2=(2 Lzg )/(Sqrt[KKg] z2g) (((a^2+KKg) (EEg( a^2 -2 KKg)-a Lzred))/(KKg-a^2)^2-(2 a^3 Lzg)/(rg^2+a^2)^2+(a Lzg)/(rg^2+a^2)) ellPiz1g;
	
	int1=(4 a (EEg KKg+a Lzred)^2 EllipticPi[(a^2 z1g^2)/KKg,kzg])/((KKg-a^2)^2 Sqrt[KKg] z2g);
	
	int0=-((4a Rrg ellK)/(Sqrt[KKg] (KKg+rg^2) z2g \[CapitalDelta]rg^2))(EEg KKg(rg^2+a^2)-(2 EEg KKg+a Lzred) rg+rg^2(Lzg a-EEg rg));
	
	NIntegrate[1/Yrg (int5+int4+int3+int2+int1+int0),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
]


\[CapitalGamma]\[Phi]2avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,kzg,\[Gamma]rg,zg,rg,\[CapitalDelta]rg,Yrg,\[Chi]r},
	If[a==0,
		0,
		r1g=p/(1-e);
		r2g=p/(1+e);
		z1g=Sqrt[1-xg^2];
		
		EEg=EEgfun[a,p,e,xg];
		Lzg=Lzgfun[a,p,e,xg];
		KKg=KKgfun[a,p,e,xg];
		
		r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
		r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
		z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
		kzg=a^2(1-EEg^2) z1g^2/z2g^2;
		\[Gamma]rg=-a^2z1g^2/rg^2;
		
		rg=(r1g+r2g)/2+1/2 (r1g-r2g) Sin[\[Chi]r];
		
		\[CapitalDelta]rg=(a^2-2 rg+rg^2);
		Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
		
		NIntegrate[( (-1+rg) rg a Yrg(r1g-rg)(rg-r2g))/(Sqrt[KKg] \[CapitalDelta]rg^2 (KKg+rg^2)) 4/(rg^2 z2g) ((rg^2+KKg)EllipticPi[\[Gamma]rg,kzg]-rg^2EllipticK[kzg]),{\[Chi]r,0,2\[Pi]},WorkingPrecision->prec]
	]
]


\[CapitalGamma]\[Phi]3avg[a_,p_,e_,xg_,prec_]:=Module[{r1g,r2g,z1g,EEg,Lzg,KKg,r3g,r4g,z2g,krg,\[Gamma]rg,zg,Yzg,\[Chi]z},
	z1g=Sqrt[1-xg^2];
	If[(a==0||z1g==0),
		0,
		r1g=p/(1-e);
		r2g=p/(1+e);
		
		EEg=EEgfun[a,p,e,xg];
		Lzg=Lzgfun[a,p,e,xg];
		KKg=KKgfun[a,p,e,xg];
		
		r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
		r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
		z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
		krg=((r1g-r2g) (r3g-r4g))/((r1g-r3g) (r2g-r4g));
		zg=z1g Sin[\[Chi]z];
		Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
		
		NIntegrate[(2 zg z1g^2 Cos[\[Chi]z]^2 Yzg )/(Sqrt[1-EEg^2] Sqrt[KKg] Sqrt[r1g-r3g] Sqrt[r2g-r4g](1-zg^2)^2 (r3g^2+a^2 zg^2)) ((2 a (KKg+r3g^2) zg EllipticK[krg])/  (KKg-a^2 zg^2)-(r2g-r3g) / (r2g^2+a^2 zg^2)  Re[(-I r2g r3g+a (r2g+r3g) zg+I a^2 zg^2) EllipticPi[((r1g-r2g) (r3g-I a zg))/((r1g-r3g) (r2g-I a zg)),krg]-(-I r2g r3g-a (r2g+r3g) zg+I  a^2 zg^2) EllipticPi[((r1g-r2g) (r3g+I a zg))/((r1g-r3g) (r2g+I a zg)),krg]]),{\[Chi]z,0,2\[Pi]},WorkingPrecision->prec]
	]
]


\[CapitalGamma]\[Phi]avg[a_,p_,e_,xg_,prec_]:=\[CapitalUpsilon]rgfun[a,p,e,xg]/(2\[Pi]) \[CapitalUpsilon]zgfun[a,p,e,xg]/(2\[Pi]) (\[CapitalGamma]\[Phi]1avg[a,p,e,xg,prec]+\[CapitalGamma]\[Phi]2avg[a,p,e,xg,prec]+\[CapitalGamma]\[Phi]3avg[a,p,e,xg,prec])


(* ::Subsubsection::Closed:: *)
(*Full expression*)


\[CapitalUpsilon]\[Phi]sfunDH[a_,p_,e_,xg_,\[Delta]const_,prec_]:=\[CapitalUpsilon]\[Phi]sr0funDH[a,p,e,xg,\[Delta]const,prec]-\[CapitalUpsilon]\[Phi]sr1funDH[a,p,e,xg,\[Delta]const,prec]+\[CapitalUpsilon]\[Phi]sz0funDH[a,p,e,xg,\[Delta]const,prec]-\[CapitalUpsilon]\[Phi]sz1funDH[a,p,e,xg,\[Delta]const,prec]+\[CapitalUpsilon]\[Phi]srCisfunDH[a,p,e,xg,\[Delta]const,prec]+\[CapitalUpsilon]\[Phi]szCisfunDH[a,p,e,xg,\[Delta]const,prec]+\[CapitalGamma]\[Phi]avg[a,p,e,xg,prec]


(* ::Section::Closed:: *)
(*\[Xi]r and \[Xi]z shifts for near-identity transformation*)


(* ::Subsection::Closed:: *)
(*Functions for \[Xi]r - parallel component of the spin *)


\[Xi]rpar[wr_,wz_,\[CapitalUpsilon]rg_,\[CapitalUpsilon]zg_,coeff_]:=Module[{dimr,dimz},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	
	-2\[CapitalUpsilon]rg Sum[Sin[n wr+k wz]coeff[[n+dimr+1,k+dimz+1]]/(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg),{n,1,dimr},{k,1,dimz}]-2\[CapitalUpsilon]rg Sum[Sin[n wr+k wz]coeff[[n+dimr+1,k+dimz+1]]/(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg),{n,1,dimr},{k,-dimz,-1}]-2Sum[Sin[n wr]coeff[[n+dimr+1,dimz+1]]/n,{n,1,dimr}]-2(\[CapitalUpsilon]rg/\[CapitalUpsilon]zg) Sum[Sin[k wz]coeff[[dimr+1,k+dimz+1]]/k,{k,1,dimz}]
];


(* ::Subsubsection::Closed:: *)
(*Fixed constants of motion*)


\[Delta]YroverYrgsparFC[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,Yrg,Yzg,\[CapitalDelta],\[CapitalSigma],Rrg,Rr1g,Rr2g,r1spar,r2spar,fraux2,fraux1,fraux0,fraux,hr},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	\[CapitalDelta]=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2 zg^2;
	Rrg=(a^2 EEg-a Lzg+EEg rg^2);
	Rr1g=(a^2 EEg-a Lzg+EEg r1g^2);
	Rr2g=(a^2 EEg-a Lzg+EEg r2g^2);
	
	r1spar=r1sparFCfun[wz,a,p,e,xg,const];
	r2spar=r2sparFCfun[wz,a,p,e,xg,const];
	
	fraux2=Yrg/Sqrt[KKg] (EEg-(2 EEg KKg)/(KKg+rg^2)-(2 rg^2Rrg)/\[CapitalSigma]^2+Rrg/\[CapitalSigma]);
	fraux1=(2 a^2 rg Rrg zg z1g Yzg Cos[\[Chi]z])/(Sqrt[KKg] \[CapitalSigma]^2Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(-rg+r1g) (rg-r2g)]  );
	fraux0=(Sqrt[KKg] \[CapitalDelta] Rrg)/((KKg+rg^2) (-rg+r1g) (rg-r2g) Yrg)+(a \[CapitalDelta]  RealSign[Lzg-a EEg])/((-rg+r1g) (rg-r2g)Yrg)+(rg Rrg (KKg (-1+rg)+a (a-2 a EEg^2+2 EEg Lzg) rg+rg^2 (-3+2 (1-EEg^2) rg)) (KKg-a^2 zg^2))/(Sqrt[KKg]\[CapitalSigma] (KKg+rg^2) (rg-r1g) (rg-r2g) Yrg )-(r1spar-r2spar +(r1spar+r2spar)Sin\[Chi]rfun[wr,a,p,e,xg,const]) ((r1g-r2g)Yrg)/(4(r1g-rg)(rg-r2g));
	fraux=((r1spar+r2spar) /2+(r1spar-r2spar )/2 Sin\[Chi]rfun[wr,a,p,e,xg,const]) ((1-EEg^2)(2 rg-r3g-r4g))/(2Yrg);
	hr=z1g Cos[\[Chi]z]Yzg (a^2zg)/Sqrt[KKg] ((r1g Rr1g)/ (r1g^2+a^2 zg^2)^2+(r2g Rr2g)/(r2g^2+a^2 zg^2)^2+((r1g Rr1g)/(r1g^2+a^2 zg^2)^2-(r2g Rr2g )/ (r2g^2+a^2 zg^2)^2)Sin\[Chi]rfun[wr,a,p,e,xg,const]);
	
	1/Yrg (fraux0+fraux1+fraux2+fraux-hr/(Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(-rg+r1g) (rg-r2g)]))
]


\[Delta]YroverYrgsparFCcoeff[nmax_,kmax_,a_,p_,e_,xg_,const_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[\[Delta]YroverYrgsparFC[wrlist[[i]],wzlist,a,p,e,xg,const],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)]
]


(* ::Subsubsection::Closed:: *)
(*Fixed turning points (on average)*)


\[Delta]YroverYrgsparDH[wr_,wz_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]z,rg,zg,Yrg,Yzg,\[CapitalDelta],\[CapitalSigma],Rrg,Rr1g,Rr2g,r1spar,r2spar,dVrgdEg,dVrgdLzg,dVrgdKg,fraux2,fraux1,fraux0,fraux,fauxdC,hr},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	\[CapitalDelta]=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2 zg^2;
	Rrg=(a^2 EEg-a Lzg+EEg rg^2);
	Rr1g=(a^2 EEg-a Lzg+EEg r1g^2);
	Rr2g=(a^2 EEg-a Lzg+EEg r2g^2);
	
	r1spar=r1sparDHfun[wz,a,p,e,xg,const,\[Delta]const];
	r2spar=r2sparDHfun[wz,a,p,e,xg,const,\[Delta]const];
	
	dVrgdEg=2(rg^2+a^2)Rrg;
	dVrgdLzg=-2a Rrg;
	dVrgdKg=-\[CapitalDelta];
	
	fraux2=Yrg/Sqrt[KKg] (EEg-(2 EEg KKg)/(KKg+rg^2)-(2 rg^2Rrg)/\[CapitalSigma]^2+Rrg/\[CapitalSigma]);
	fraux1=(2 a^2 rg Rrg zg z1g Yzg Cos[\[Chi]z])/(Sqrt[KKg] \[CapitalSigma]^2Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(-rg+r1g) (rg-r2g)]  );
	fraux0=(Sqrt[KKg] \[CapitalDelta] Rrg)/((KKg+rg^2) (-rg+r1g) (rg-r2g) Yrg)+(a \[CapitalDelta]  RealSign[Lzg-a EEg])/((-rg+r1g) (rg-r2g)Yrg)+(rg Rrg (KKg (-1+rg)+a (a-2 a EEg^2+2 EEg Lzg) rg+rg^2 (-3+2 (1-EEg^2) rg)) (KKg-a^2 zg^2))/(Sqrt[KKg]\[CapitalSigma] (KKg+rg^2) (rg-r1g) (rg-r2g) Yrg )-(r1spar-r2spar +(r1spar+r2spar)Sin\[Chi]rfun[wr,a,p,e,xg,const]) ((r1g-r2g)Yrg)/(4(r1g-rg)(rg-r2g));
	fraux=((r1spar+r2spar) /2+(r1spar-r2spar )/2 Sin\[Chi]rfun[wr,a,p,e,xg,const]) ((1-EEg^2)(2 rg-r3g-r4g))/(2Yrg);
	fauxdC=(\[Delta]const[[1]]dVrgdEg+\[Delta]const[[2]]dVrgdLzg+\[Delta]const[[3]]dVrgdKg)/(2(-rg+r1g) (rg-r2g) Yrg);
	hr=z1g Cos[\[Chi]z]Yzg (a^2zg)/Sqrt[KKg] ((r1g Rr1g)/ (r1g^2+a^2 zg^2)^2+(r2g Rr2g)/(r2g^2+a^2 zg^2)^2+((r1g Rr1g)/(r1g^2+a^2 zg^2)^2-(r2g Rr2g )/ (r2g^2+a^2 zg^2)^2)Sin\[Chi]rfun[wr,a,p,e,xg,const]);
	
	1/Yrg (fraux0+fraux1+fraux2+fraux+fauxdC-hr/(Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(-rg+r1g) (rg-r2g)]))
]


\[Delta]YroverYrgsparDHcoeff[nmax_,kmax_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[\[Delta]YroverYrgsparDH[wrlist[[i]],wzlist,a,p,e,xg,const,\[Delta]const],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)]
]


(* ::Subsection::Closed:: *)
(*Functions for \[Xi]r - parallel component of the spin*)


\[Xi]zpar[wr_,wz_,\[CapitalUpsilon]rg_,\[CapitalUpsilon]zg_,coeff_]:=Module[{dimr,dimz},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	
	-2\[CapitalUpsilon]zg Sum[Sin[n wr+k wz]coeff[[n+dimr+1,k+dimz+1]]/(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg),{n,1,dimr},{k,1,dimz}]-2\[CapitalUpsilon]zg Sum[Sin[n wr+k wz]coeff[[n+dimr+1,k+dimz+1]]/(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg),{n,1,dimr},{k,-dimz,-1}]-2(\[CapitalUpsilon]zg/\[CapitalUpsilon]rg)Sum[Sin[n wr]coeff[[n+dimr+1,dimz+1]]/n,{n,1,dimr}]-2 Sum[Sin[k wz]coeff[[dimr+1,k+dimz+1]]/k,{k,1,dimz}]
];


(* ::Subsubsection::Closed:: *)
(*Fixed constants of motion*)


\[Delta]YzoverYzgsparFC[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,Yrg,Yzg,\[CapitalDelta],\[CapitalSigma],Rrg,Rr1g,Rr2g,Zzg,z1s,fzaux2,fzaux1,fzaux0,fzaux,hz},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	\[CapitalDelta]=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2 zg^2;
	Rrg=(a^2 EEg-a Lzg+EEg rg^2);
	Rr1g=(a^2 EEg-a Lzg+EEg r1g^2);
	Rr2g=(a^2 EEg-a Lzg+EEg r2g^2);
	Zzg=(Lzg-a EEg (1-zg^2));
	
	z1s=z1sparFCfun[wr,a,p,e,xg,const];
	
	fzaux2=(Yzg (-KKg rg^2 Rrg+a^2 (KKg+rg^2)(Rrg-2EEg rg^2) zg^2- (a^2 EEg-a Lzg+2 EEg KKg+3 EEg rg^2) a^4zg^4))/(Sqrt[KKg] (KKg-a^2 zg^2) \[CapitalSigma]^2);
	fzaux1=(2 a rg)/(Sqrt[KKg] \[CapitalSigma]^2 ) Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)] Yrg Zzg Tan[\[Chi]z];
	
	(*fzaux0 is the only term that requires special care for z1g->0*)
	fzaux0=If[z1g==0,
	RealSign[Lzg]((a^2(1-EEg^2)+a EEg Lzg)/(-a EEg+Lzg)^2-((a^2 (1-EEg^2)+Lzg^2) ((-a EEg+Lzg)^2+rg^2 ) )/((-a EEg+Lzg)^2 rg^2 )) (a Tan[\[Chi]z]^2)/z2g-RealSign[Lzg]a (Lzg/((a EEg-Lzg) (a^2 (1-EEg^2)+Lzg^2))-1/rg^2) z2g/Cos[\[Chi]z]^2
	,
	(a Sqrt[KKg](1-zg^2)Zzg )/((KKg-a^2 zg^2) z1g^2Cos[\[Chi]z]^2Yzg )+(a (KKg+rg^2)Zzg (a^2 (1-EEg^2) (2 zg^2-z1g^2)-z2g^2) )/(Sqrt[KKg] (KKg-a^2zg^2) \[CapitalSigma] Yzg) Tan[\[Chi]z]^2-(a (1-zg^2) RealSign[-a EEg+Lzg] )/(z1g^2  Cos[\[Chi]z]^2Yzg)-z1s Yzg/(z1g Cos[\[Chi]z]^2)];
	fzaux=-z1s Sin[\[Chi]z](a^2 (1-EEg^2) zg)/Yzg;
	hz=Sign[\[Pi]-Mod[wr,2\[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg (2 a rg (Lzg-a EEg (1-z1g^2)))/(Sqrt[KKg] (rg^2+a^2 z1g^2)^2) Tan[\[Chi]z];
	
	1/Yzg (fzaux0+fzaux1+fzaux2+fzaux-hz)
]


\[Delta]YzoverYzgsparFCcoeff[nmax_,kmax_,a_,p_,e_,xg_,const_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[-2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[\[Delta]YzoverYzgsparFC[wrlist[[i]],wzlist,a,p,e,xg,const],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)]
]


(* ::Subsubsection::Closed:: *)
(*Fixed turning points (on average)*)


\[Delta]YzoverYzgsparDH[wr_,wz_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]r,\[Chi]z,rg,zg,Yrg,Yzg,\[CapitalDelta],\[CapitalSigma],Rrg,Rr1g,Rr2g,Zzg,Lzred,z1s,dVzgdEg,dVzgdLzg,dVzgdKg,fzaux2,fzaux1,fzaux0,fzaux,fauxdC,hz},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	\[CapitalDelta]=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2 zg^2;
	Rrg=(a^2 EEg-a Lzg+EEg rg^2);
	Rr1g=(a^2 EEg-a Lzg+EEg r1g^2);
	Rr2g=(a^2 EEg-a Lzg+EEg r2g^2);
	Zzg=(Lzg-a EEg (1-zg^2));
	Lzred=Lzg-a EEg;
	
	z1s=z1sparDHfun[wr,a,p,e,xg,const,\[Delta]const];
	
	dVzgdEg=2 a (1-zg^2) Zzg;
	dVzgdLzg=-2 Zzg;
	dVzgdKg=1-zg^2;
	
	If[z1g==0,
		fzaux2=-z2g Rrg/(Lzred rg^2);
		fzaux0=RealSign[Lzg]((a^2(1-EEg^2)+a EEg Lzg)/Lzred^2-((a^2 (1-EEg^2)+Lzg^2) (Lzred^2+rg^2 ) )/(Lzred^2 rg^2 )) (a Tan[\[Chi]z]^2)/z2g+a RealSign[Lzg](( (a^2 (-1+EEg^2)-a EEg Lzg) rg^2+(Lzred^2+rg^2) z2g^2 )/(Lzred^2rg^2z2g Cos[\[Chi]z]^2))+RealSign[Lzg] (2 a (-2 a EEg+Lzg) \[Delta]const[[1]]+2 a EEg \[Delta]const[[2]]+\[Delta]const[[3]])/(2 z2g);
	
		1/Yzg (fzaux0+fzaux2)
		,
	
		fzaux2=(Yzg (-KKg rg^2 Rrg+a^2 (KKg+rg^2)(Rrg-2EEg rg^2) zg^2- (a^2 EEg-a Lzg+2 EEg KKg+3 EEg rg^2) a^4zg^4))/(Sqrt[KKg] (KKg-a^2 zg^2) \[CapitalSigma]^2);
		fzaux1=(2 a rg)/(Sqrt[KKg] \[CapitalSigma]^2 ) Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)] Yrg Zzg Tan[\[Chi]z];
		fzaux0=(a Sqrt[KKg]  (1-zg^2)Zzg )/((KKg-a^2 zg^2) z1g^2Cos[\[Chi]z]^2Yzg )+(a (KKg+rg^2)Zzg (a^2 (1-EEg^2) (2 zg^2-z1g^2)-z2g^2) )/(Sqrt[KKg] (KKg-a^2zg^2) \[CapitalSigma] Yzg) Tan[\[Chi]z]^2-(a (1-zg^2) RealSign[-a EEg+Lzg] )/(z1g^2  Cos[\[Chi]z]^2Yzg)-z1s Yzg/(z1g Cos[\[Chi]z]^2);
	
		fzaux=-z1s Sin[\[Chi]z] (a^2 (1-EEg^2) zg)/Yzg;
		fauxdC=(\[Delta]const[[1]]dVzgdEg+\[Delta]const[[2]]dVzgdLzg+\[Delta]const[[3]]dVzgdKg)/(2z1g^2Cos[\[Chi]z]^2Yzg);
	
		hz=Sign[\[Pi]-Mod[wr,2\[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg (2 a rg (Lzg-a EEg (1-z1g^2)))/(Sqrt[KKg] (rg^2+a^2 z1g^2)^2) Tan[\[Chi]z];
	
		1/Yzg (fzaux0+fzaux1+fzaux2+fzaux+fauxdC-hz)
	]
]


\[Delta]YzoverYzgsparDHcoeff[nmax_,kmax_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[\[Delta]YzoverYzgsparDH[wrlist[[i]],wzlist,a,p,e,xg,const,\[Delta]const],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)]
]


(* ::Subsection::Closed:: *)
(*Functions for \[Xi]r - orthogonal component of the spin*)


(* ::Subsubsection::Closed:: *)
(*Function for \[Xi]r - Sin\[Psi]p*)


\[Delta]YroverYrgsortSin\[Psi][wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]z,rg,zg,Yrg,Yzg,\[CapitalDelta],\[CapitalSigma],Rrg,Zzg,r1sortCos\[Psi],r2sortCos\[Psi],fraux3,fraux2,fraux1,fraux0,fraux,d\[Psi]d\[Lambda] ,hrSin\[Psi]},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	\[CapitalDelta]=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2 zg^2;
	Rrg=(a^2 EEg-a Lzg+EEg rg^2);
	Zzg=(Lzg-a EEg (1-zg^2));
	
	r1sortCos\[Psi]=r1sortCos\[Psi]fun[wz,a,p,e,xg,const];
	r2sortCos\[Psi]=r2sortCos\[Psi]fun[wz,a,p,e,xg,const];
	
	fraux3=(a rg zg Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg) (rg-r2g)] Yrg^2  Sqrt[(KKg-a^2 zg^2)])/(KKg \[CapitalDelta] Sqrt[(KKg+rg^2)] \[CapitalSigma]^2) (rg^2 (-3+2 rg)+a^2  (rg-zg^2+rg zg^2));
	fraux2=(a rg Yrg  z1g Cos[\[Chi]z]Yzg)/(Sqrt[(KKg+rg^2) (KKg-a^2 zg^2)]\[CapitalSigma]);
	fraux1=1/(Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg) (rg-r2g)]) ((a zg rg Rrg (rg(a Lzg - rg EEg)-a (Lzg - a EEg))Sqrt[KKg-a^2 zg^2])/(KKg \[CapitalDelta] \[CapitalSigma] Sqrt[KKg+rg^2])-(a^3zg^3z1g^2Cos[\[Chi]z]^2Yzg^2\[CapitalDelta] Sqrt[KKg+rg^2] )/(KKg(1-zg^2) \[CapitalSigma]^2 Sqrt[KKg-a^2 zg^2])-(a^3zg^3Zzg(\[CapitalSigma] Lzg-2rg Zzg)Sqrt[KKg+rg^2])/(KKg(1-zg^2) \[CapitalSigma]^2 Sqrt[KKg-a^2 zg^2])-(2 rg EEg Rrg - rg \[CapitalDelta]-(rg-1)(KKg+rg^2)) (a rg zg Sqrt[KKg-a^2 zg^2])/(KKg \[CapitalSigma] Sqrt[KKg+rg^2]));
	
	d\[Psi]d\[Lambda]=Sqrt[KKg] (Rrg/(KKg+rg^2)+(a Zzg)/(KKg-a^2 zg^2));
	hrSin\[Psi]=-d\[Psi]d\[Lambda]((r1sortCos\[Psi]+r2sortCos\[Psi])/2+(r1sortCos\[Psi]-r2sortCos\[Psi])/2 Sin\[Chi]rfun[wr,a,p,e,xg,const]);
	
	1/Yrg (fraux1+fraux2+fraux3-hrSin\[Psi]/(Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(-rg+r1g) (rg-r2g)]))
]


(* ::Subsubsection::Closed:: *)
(*Function for \[Xi]r - Cos\[Psi]p*)


\[Delta]YroverYrgsortCos\[Psi][wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,z1g,z2g,\[Chi]z,rg,zg,Yrg,Yzg,\[CapitalDelta],\[CapitalSigma],\[CapitalSigma]r1g,\[CapitalSigma]r2g,Rrg,Zzg,Rr1g,Rr2g,r1sortCos\[Psi],r2sortCos\[Psi],fraux2,fraux1,fraux0,fraux,hrCos\[Psi]},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	\[CapitalDelta]=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2 zg^2;
	\[CapitalSigma]r1g=r1g^2+a^2 zg^2;
	\[CapitalSigma]r2g=r2g^2+a^2 zg^2;
	Rrg=(a^2 EEg-a Lzg+EEg rg^2);
	Rr1g=(a^2 EEg-a Lzg+EEg r1g^2);
	Rr2g=(a^2 EEg-a Lzg+EEg r2g^2);
	
	r1sortCos\[Psi]=r1sortCos\[Psi]fun[wz,a,p,e,xg,const];
	r2sortCos\[Psi]=r2sortCos\[Psi]fun[wz,a,p,e,xg,const];
	
	fraux2=-(1/(Sqrt[KKg]\[CapitalSigma]^2)) (a rg zg  Yrg)/(Sqrt[(KKg+rg^2) ] Sqrt[(KKg-a^2 zg^2)]) (a rg^2(Lzg-a EEg) -2KKg Rrg+a^2 zg^2Rrg+EEg a^2zg^2(a^2zg^2+2rg^2));
	fraux1=(a Rrg (KKg rg^2-a^2 (KKg+2 rg^2) zg^2) z1g Yzg Cos[\[Chi]z])/(Sqrt[KKg]\[CapitalSigma]^2 Sqrt[(KKg-a^2 zg^2)] Sqrt[(KKg+rg^2)] Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg) (rg-r2g)]);
	fraux0=-(r1sortCos\[Psi]-r2sortCos\[Psi]+(r1sortCos\[Psi]+r2sortCos\[Psi])Sin\[Chi]rfun[wr,a,p,e,xg,const]) ((r1g-r2g)Yrg)/(4(r1g-rg)(rg-r2g))+Sqrt[KKg-a^2 zg^2]/(Sqrt[KKg (KKg+rg^2)](rg-r1g) (rg-r2g)Yrg  \[CapitalSigma]) (a zg Rrg (KKg (1-rg)+rg (-a^2 (1-2 EEg^2)-2 a EEg Lzg+rg (3-2rg (1-EEg^2)))));
	fraux=((r1sortCos\[Psi]+r2sortCos\[Psi])/2+(r1sortCos\[Psi]-r2sortCos\[Psi])/2 Sin\[Chi]rfun[wr,a,p,e,xg,const]) ((1-EEg^2)(2 rg-r3g-r4g))/(2Yrg);
	
	hrCos\[Psi]=(a z1g Cos[\[Chi]z]Yzg)/(2Sqrt[KKg] Sqrt[(KKg-a^2 zg^2)]) ((Rr1g (KKg r1g^2-a^2 (KKg+2 r1g^2) zg^2))/(Sqrt[(KKg+r1g^2) ] \[CapitalSigma]r1g^2)+(Rr2g(KKg r2g^2-a^2 (KKg+2 r2g^2) zg^2))/(Sqrt[(KKg+r2g^2)] \[CapitalSigma]r2g^2)+((Rr1g (KKg r1g^2-a^2 (KKg+2 r1g^2) zg^2))/(Sqrt[(KKg+r1g^2) ] \[CapitalSigma]r1g^2)-(Rr2g(KKg r2g^2-a^2 (KKg+2 r2g^2) zg^2))/(Sqrt[(KKg+r2g^2)] \[CapitalSigma]r2g^2))Sin\[Chi]rfun[wr,a,p,e,xg,const]);
	
	1/Yrg (fraux0+fraux1+fraux2+fraux-hrCos\[Psi]/(Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(-rg+r1g) (rg-r2g)]))
]


(* ::Subsubsection::Closed:: *)
(*Functions for sampling*)


\[Delta]YroverYrgsortpluscoeff[nmax_,kmax_,a_,p_,e_,xg_,const_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable,\[Psi]pbar},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	\[Psi]pbar[wr_,wz_]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	
	Chop[(ExpniTable . (Table[1/2 (\[Delta]YroverYrgsortCos\[Psi][wrlist[[i]],wzlist,a,p,e,xg,const]+I*\[Delta]YroverYrgsortSin\[Psi][wrlist[[i]],wzlist,a,p,e,xg,const])(Cos[\[Psi]pbar[wrlist[[i]],wzlist]]-I*Sin[\[Psi]pbar[wrlist[[i]],wzlist]]),{i,stepsr}]) . ExpjkTable) 1/(stepsr*stepsz),10^(-16)]
]


\[Delta]YroverYrgsortminuscoeff[nmax_,kmax_,a_,p_,e_,xg_,const_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable,\[Psi]pbar},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	\[Psi]pbar[wr_,wz_]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	
	Chop[(ExpniTable . (Table[1/2 (\[Delta]YroverYrgsortCos\[Psi][wrlist[[i]],wzlist,a,p,e,xg,const]-I*\[Delta]YroverYrgsortSin\[Psi][wrlist[[i]],wzlist,a,p,e,xg,const])(Cos[\[Psi]pbar[wrlist[[i]],wzlist]]+I*Sin[\[Psi]pbar[wrlist[[i]],wzlist]]),{i,stepsr}]) . ExpjkTable) 1/(stepsr*stepsz),10^(-16)]
]


(* ::Subsubsection::Closed:: *)
(*Final result*)


(* ::Text:: *)
(*Term proportional to e^(-i wp)   (j=+1)*)


\[Xi]rortplus[wr_,wz_,\[CapitalUpsilon]g_,coeff_]:=Module[{dimr,dimz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p}=\[CapitalUpsilon]g;
	
	 \[CapitalUpsilon]rg Sum[Exp[-I(n*wr+k*wz)]coeff[[n+dimr+1,k+dimz+1]]/(I(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg+\[CapitalUpsilon]p)),{n,-dimr,dimr},{k,-dimz,dimz}]
];


(* ::Text:: *)
(*Term proportional to e^(i wp)   (j=-1)*)


\[Xi]rortminus[wr_,wz_,\[CapitalUpsilon]g_,coeff_]:=Module[{dimr,dimz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p}=\[CapitalUpsilon]g;
	
	 \[CapitalUpsilon]rg Sum[Exp[-I(n*wr+k*wz)]coeff[[n+dimr+1,k+dimz+1]]/(I(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg-\[CapitalUpsilon]p)),{n,-dimr,dimr},{k,-dimz,dimz}]
];


(* ::Subsection::Closed:: *)
(*Functions for \[Xi]z - orthogonal component of the spin*)


(* ::Subsubsection::Closed:: *)
(*Function for \[Xi]z - Sin\[Psi]p*)


\[Delta]YzoverYzgsortSin\[Psi][wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,r3g,r4g,z2g,\[Chi]z,EEg,Lzg,KKg,rg,zg,Yrg,Yzg,\[CapitalDelta],\[CapitalSigma],Rrg,Zzg,Zz1g,z1sortCos\[Psi],fzaux3,fzaux2,fzaux1,hzSin\[Psi]},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Yrg=Sqrt[(1-EEg^2)(-rg+r3g)(-rg+r4g)];
	Yzg=Sqrt[-a^2(1-EEg^2)zg^2+z2g^2];
	\[CapitalDelta]=(a^2-2rg+rg^2);
	\[CapitalSigma]=rg^2+a^2 zg^2;
	Rrg=(a^2 EEg-a Lzg+EEg*rg^2);
	Zzg=(Lzg-a*EEg(1-zg^2));
	Zz1g=(Lzg-a*EEg(1-z1g^2));
	
	z1sortCos\[Psi]=z1sortCos\[Psi]fun[wr,a,p,e,xg,const];
	
	If[z1g==0,
		0
		,
		fzaux3=-((a rg Sqrt[KKg+rg^2] zg^2 (rg^2-a^2 (1-2zg^2)) z1g Cos[\[Chi]z]Yzg^2)/(KKg (1-zg^2) Sqrt[KKg-a^2 zg^2]\[CapitalSigma]^2));
	
		fzaux2=(a Yrg zg  Yzg Sign[\[Pi]-Mod[wr,2 \[Pi]]] Sqrt[ (r1g-rg) (rg-r2g)])/(Sqrt[(KKg+rg^2)] Sqrt[KKg -a^2 zg^2] \[CapitalSigma]);
		fzaux1=-(1/(z1g*Cos[\[Chi]z]))((a Lzg rg zg^2 Zzg Sqrt[KKg+rg^2])/(KKg(1-zg^2)\[CapitalSigma] Sqrt[KKg-a^2zg^2])+(r1g-rg) (rg-r2g)(1-zg^2) (a rg^3Yrg^2 Sqrt[KKg-a^2zg^2])/(KKg \[CapitalDelta] \[CapitalSigma]^2 Sqrt[KKg+rg^2])+(rg^3Rrg(2rg Zzg-Lzg \[CapitalSigma])Sqrt[KKg-a^2zg^2])/(KKg \[CapitalDelta] \[CapitalSigma]^2 Sqrt[KKg+rg^2])+((1-EEg^2)a^2zg(2zg^2-z1g^2)-zg z2g^2) (a zg rg Sqrt[KKg+rg^2])/(KKg \[CapitalSigma] Sqrt[KKg-a^2zg^2]));
	
		hzSin\[Psi]=((a(Lzg-a EEg)+EEg KKg) rg \[CapitalSigma] Zz1g)/((KKg-a^2 zg^2) Sqrt[(KKg+rg^2) (KKg-a^2 z1g^2)] (rg^2+a^2 z1g^2));
	
		1/Yzg(fzaux1+fzaux2+fzaux3-hzSin\[Psi]/(z1g*Cos[\[Chi]z]))
	]
]


(* ::Subsubsection::Closed:: *)
(*Function for \[Xi]z - Cos\[Psi]p*)


\[Delta]YzoverYzgsortCos\[Psi][wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{r1g,r2g,z1g,r3g,r4g,z2g,\[Chi]z,EEg,Lzg,KKg,rg,zg,Yrg,Yzg,\[CapitalDelta],\[CapitalSigma],Rrg,Zzg,Zz1g,z1sortCos\[Psi],fzaux2,fzaux1,fzaux0,fzaux,hzCos\[Psi]},
	{EEg,Lzg,KKg}=const;
	r1g=p/(1-e);
	r2g=p/(1+e);
	z1g=Sqrt[1-xg^2];
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Yrg=Sqrt[(1-EEg^2)(-rg+r3g)(-rg+r4g)];
	Yzg=Sqrt[-a^2(1-EEg^2)zg^2+z2g^2];
	\[CapitalDelta]=(a^2-2rg+rg^2);
	\[CapitalSigma]=rg^2+a^2 zg^2;
	Rrg=(a^2*EEg-a*Lzg+EEg*rg^2);
	Zzg=(Lzg-a*EEg(1-zg^2));
	Zz1g=(Lzg-a*EEg(1-z1g^2));
	z1sortCos\[Psi]=z1sortCos\[Psi]fun[wr,a,p,e,xg,const];
	
	If[z1g==0,
		0
		,
		fzaux2=-(a rg zg  (EEg rg^2 \[CapitalSigma]+a rg^2 Zzg+Rrg a^2zg^2+2a KKg Zzg) Yzg )/(Sqrt[KKg (KKg+rg^2)] Sqrt[KKg-a^2zg^2] \[CapitalSigma]^2);
	
		fzaux1=( Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg) (rg-r2g)] Yrg (KKg rg^2-a^2zg^2 (KKg+2rg^2)) Zzg)/(Sqrt[KKg (KKg+rg^2)] Sqrt[KKg-a^2zg^2] \[CapitalSigma]^2 z1g Cos[\[Chi]z]);
		fzaux0=-((rg zg Zzg Sqrt[KKg+rg^2] (-a^2 (1-EEg^2) (2 zg^2-z1g^2)+z2g^2))/(Sqrt[KKg] Sqrt[KKg-a^2 zg^2] \[CapitalSigma] z1g^2 Cos[\[Chi]z]^2Yzg))-z1sortCos\[Psi] Sin[\[Chi]z] Yzg/(z1g Cos[\[Chi]z]^2);
		fzaux=-z1sortCos\[Psi] (a^2 (1-EEg^2) zg)/Yzg;
	
		hzCos\[Psi]=(Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg) (rg-r2g)] Yrg Zz1g)(-2 rg^2a^2 z1g^2+KKg (rg^2-a^2 z1g^2))/(Sqrt[KKg (KKg+rg^2) (KKg-a^2 z1g^2)](rg^2+a^2z1g^2)^2);
	
		1/Yzg(fzaux0+fzaux1+fzaux2+fzaux-hzCos\[Psi]/(z1g*Cos[\[Chi]z]))
	]
]


(* ::Subsubsection::Closed:: *)
(*Functions for sampling*)


\[Delta]YzoverYzgsortpluscoeff[nmax_,kmax_,a_,p_,e_,xg_,const_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable,\[Psi]pbar},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	\[Psi]pbar[wr_,wz_]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	
	Chop[(ExpniTable . (Table[1/2 (\[Delta]YzoverYzgsortCos\[Psi][wrlist[[i]],wzlist,a,p,e,xg,const]+I*\[Delta]YzoverYzgsortSin\[Psi][wrlist[[i]],wzlist,a,p,e,xg,const])(Cos[\[Psi]pbar[wrlist[[i]],wzlist]]-I*Sin[\[Psi]pbar[wrlist[[i]],wzlist]]),{i,stepsr}]) . ExpjkTable) 1/(stepsr*stepsz),10^(-16)]
]


\[Delta]YzoverYzgsortminuscoeff[nmax_,kmax_,a_,p_,e_,xg_,const_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable,\[Psi]pbar},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	\[Psi]pbar[wr_,wz_]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	
	Chop[(ExpniTable . (Table[1/2 (\[Delta]YzoverYzgsortCos\[Psi][wrlist[[i]],wzlist,a,p,e,xg,const]-I*\[Delta]YzoverYzgsortSin\[Psi][wrlist[[i]],wzlist,a,p,e,xg,const])(Cos[\[Psi]pbar[wrlist[[i]],wzlist]]+I*Sin[\[Psi]pbar[wrlist[[i]],wzlist]]),{i,stepsr}]) . ExpjkTable) 1/(stepsr*stepsz),10^(-16)]
]


(* ::Subsubsection::Closed:: *)
(*Final result*)


(* ::Text:: *)
(*Term proportional to e^(-i wp)   (j=+1)*)


\[Xi]zortplus[wr_,wz_,\[CapitalUpsilon]g_,coeff_]:=Module[{dimr,dimz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p}=\[CapitalUpsilon]g;
	
	\[CapitalUpsilon]zg Sum[Exp[-I(n*wr+k*wz)]coeff[[n+dimr+1,k+dimz+1]]/(I(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg+\[CapitalUpsilon]p)),{n,-dimr,dimr},{k,-dimz,dimz}]
];


(* ::Text:: *)
(*Term proportional to e^(i wp)   (j=-1)*)


\[Xi]zortminus[wr_,wz_,\[CapitalUpsilon]g_,coeff_]:=Module[{dimr,dimz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p}=\[CapitalUpsilon]g;
	
	\[CapitalUpsilon]zg Sum[Exp[-I(n*wr+k*wz)]coeff[[n+dimr+1,k+dimz+1]]/(I(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg-\[CapitalUpsilon]p)),{n,-dimr,dimr},{k,-dimz,dimz}]
];


(* ::Section::Closed:: *)
(*Spin corrections to the orbit  - parallel component of the spin*)


(* ::Text:: *)
(*General function for Fourier series expansion of the spin corrections to the velocities - parallel component in the spin *)


dvspard\[Lambda]Fourier[wr_,wz_,coeff_]:=Module[{dimr,dimz},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	
	coeff[[dimr+1,dimz+1]]+2 Sum[Cos[n wr+k wz]coeff[[n+dimr+1,k+dimz+1]],{n,1,dimr},{k,1,dimz}]+2 Sum[Cos[n wr+k wz]coeff[[n+dimr+1,k+dimz+1]],{n,1,dimr},{k,-dimz,-1}]+2Sum[Cos[n wr]coeff[[n+dimr+1,dimz+1]],{n,1,dimr}]+2Sum[Cos[k wz]coeff[[dimr+1,k+dimz+1]],{k,1,dimz}]
];


(* ::Text:: *)
(*General function for Fourier series expansion of the spin corrections to the trajectories - parallel component in the spin (identical functional structure as above, but different name for convenience)*)


\[Delta]ysparFourier[wr_,wz_,coeff_]:=Module[{dimr,dimz},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	
	coeff[[dimr+1,dimz+1]]+2 Sum[Cos[n wr+k wz]coeff[[n+dimr+1,k+dimz+1]],{n,1,dimr},{k,1,dimz}]+2 Sum[Cos[n wr+k wz]coeff[[n+dimr+1,k+dimz+1]],{n,1,dimr},{k,-dimz,-1}]+2Sum[Cos[n wr]coeff[[n+dimr+1,dimz+1]],{n,1,dimr}]+2Sum[Cos[k wz]coeff[[dimr+1,k+dimz+1]],{k,1,dimz}]
];


(* ::Subsection::Closed:: *)
(*Radial and polar trajectories*)


(* ::Subsubsection::Closed:: *)
(*Fixed constants of motion*)


\[Delta]rparFCfun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r1spar,r2spar,rspar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]r,\[Chi]z},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	
	r1spar=r1sparFCfun[wz,a,p,e,xg,const];
	r2spar=r2sparFCfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	rspar=1/2 (r1spar+r2spar)+1/2 (r1spar-r2spar)Sin\[Chi]rfun[wr,a,p,e,xg,const];
	rspar-drgdwrfun[wr,a,p,e,xg,const]Re[\[Xi]rpar[wr,wz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,coeff]]
]


\[Delta]zparDHfun[wr_,wz_,a_,p_,e_,xg_,const_,\[Delta]const_,coeff_]:=Module[{EEg,Lzg,KKg,z1g,z1spar,zspar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]r,\[Chi]z},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	z1spar=z1sparDHfun[wr,a,p,e,xg,const,\[Delta]const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	zspar=z1spar Sin[\[Chi]z];
	
	If[z1g==0,
		0,
		zspar- dzgdwzfun[wz,a,p,e,xg,const]Re[\[Xi]zpar[wr,wz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,coeff]]
	]
]


(* ::Subsubsection::Closed:: *)
(*Fixed turning points (on average)*)


\[Delta]rparDHfun[wr_,wz_,a_,p_,e_,xg_,const_,\[Delta]const_,coeff_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r1spar,r2spar,rspar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]r,\[Chi]z},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	
	r1spar=r1sparDHfun[wz,a,p,e,xg,const,\[Delta]const];
	r2spar=r2sparDHfun[wz,a,p,e,xg,const,\[Delta]const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	rspar=1/2 (r1spar+r2spar)+1/2 (r1spar-r2spar)Sin\[Chi]rfun[wr,a,p,e,xg,const];
	rspar-drgdwrfun[wr,a,p,e,xg,const]Re[\[Xi]rpar[wr,wz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,coeff]]
]


\[Delta]zparFCfun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,z1g,z1spar,zspar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[Chi]r,\[Chi]z},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	z1spar=z1sparFCfun[wr,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	zspar=z1spar Sin[\[Chi]z];
	
	If[z1g==0,
		0,
		zspar-dzgdwzfun[wz,a,p,e,xg,const]Re[\[Xi]zpar[wr,wz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,coeff]]
	]
]


(* ::Subsection::Closed:: *)
(*Radial and polar velocities *)


(* ::Subsubsection::Closed:: *)
(*Fixed constants of motion*)


drsparFCd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,\[Chi]r,\[Chi]z,r1spar,r2spar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,rg,rspar,\[CapitalDelta]rg,Rrg,Yrg,dVrgdrg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	r1spar=r1sparFCfun[wz,a,p,e,xg,const];
	r2spar=r2sparFCfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	rg=rgfun[wr,a,p,e,xg,const];
	rspar=1/2 (r1spar+r2spar)+1/2 (r1spar-r2spar)Sin\[Chi]rfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	dVrgdrg=2(1-rg)(KKg+rg^2)-2rg*\[CapitalDelta]rg+4EEg*rg*Rrg;
	
	1/(Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg) (\[CapitalDelta]rg^2 \[ScriptCapitalS]12rfun[wr,wz,a,p,e,xg,const]+a*\[CapitalDelta]rg*RealSign[Lzg-a EEg]+\[CapitalDelta]rg Sqrt[KKg] Rrg/(KKg+rg^2)+1/2 rspar dVrgdrg)-(drgdwrfun[wr,a,p,e,xg,const]dVrgdrg)/(2Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg) Re[\[Xi]rpar[wr,wz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,coeff]]
]


dzsparFCd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,z1g,z2g,\[Chi]r,\[Chi]z,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,zg,z1spar,zspar,Zzg,Yzg,dVzgdzg},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	zg=zgfun[wz,a,p,e,xg,const];
	z1spar=z1sparFCfun[wr,a,p,e,xg,const];
	zspar=z1spar Sin[\[Chi]z];
	
	Zzg=(Lzg-a EEg (1-zg^2));
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	dVzgdzg=-2 zg (KKg+a^2 (1-2 zg^2))-2 Zzg 2 a EEg zg;
	
	If[z1g==0,
		0
		,
		1/(z1g Cos[\[Chi]z]Yzg) ((1-zg^2)\[ScriptCapitalS]12zfun[wr,wz,a,p,e,xg,const]-a(1-zg^2)RealSign[Lzg-a EEg]+(1-zg^2)Sqrt[KKg]a Zzg/(KKg-a^2zg^2)+1/2 dVzgdzg zspar)-dzgdwzfun[wz,a,p,e,xg,const]/(2z1g Cos[\[Chi]z]Yzg) Re[\[Xi]zpar[wr,wz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,coeff]]dVzgdzg
	]
]


(* ::Subsubsection::Closed:: *)
(*Fixed turning points (on average)*)


drsparDHd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,\[Delta]const_,coeff_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,\[Chi]r,\[Chi]z,r1spar,r2spar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,rg,rspar,\[CapitalDelta]rg,Rrg,Yrg,dVrgdrg,dVrgdEg,dVrgdLzg,dVrgdKg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	r1spar=r1sparDHfun[wz,a,p,e,xg,const,\[Delta]const];
	r2spar=r2sparDHfun[wz,a,p,e,xg,const,\[Delta]const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	rg=rgfun[wr,a,p,e,xg,const];
	rspar=1/2 (r1spar+r2spar)+1/2 (r1spar-r2spar)Sin\[Chi]rfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	dVrgdrg=2(1-rg) (KKg+rg^2)-2 rg \[CapitalDelta]rg+4 EEg rg Rrg;
	dVrgdEg=2(rg^2+a^2)Rrg;
	dVrgdLzg=-2a Rrg;
	dVrgdKg=-\[CapitalDelta]rg;
	
	1/(Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg) (\[CapitalDelta]rg^2 \[ScriptCapitalS]12rfun[wr,wz,a,p,e,xg,const]+a \[CapitalDelta]rg RealSign[Lzg-a EEg]+\[CapitalDelta]rg Sqrt[KKg] Rrg/(KKg+rg^2)+1/2 rspar dVrgdrg+1/2 (\[Delta]const[[1]]dVrgdEg +\[Delta]const[[2]]dVrgdLzg+\[Delta]const[[3]]dVrgdKg))-(drgdwrfun[wr,a,p,e,xg,const]dVrgdrg)/(2Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg) Re[\[Xi]rpar[wr,wz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,coeff]]
]


dzsparDHd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,\[Delta]const_,coeff_]:=Module[{EEg,Lzg,KKg,z1g,z2g,\[Chi]r,\[Chi]z,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,zg,z1spar,zspar,Zzg,Yzg,dVzgdzg,dVzgdEg,dVzgdLzg,dVzgdKg},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	
	zg=zgfun[wz,a,p,e,xg,const];
	z1spar=z1sparDHfun[wr,a,p,e,xg,const,\[Delta]const];
	zspar=z1spar Sin[\[Chi]z];
	
	Zzg=(Lzg-a EEg (1-zg^2));
	Yzg=Sqrt[-a^2 (1-EEg^2) zg^2+z2g^2];
	dVzgdzg=-2 zg (KKg+a^2 (1-2 zg^2))-2 Zzg 2 a EEg zg;
	dVzgdEg=2 a (1-zg^2) Zzg;
	dVzgdLzg=-2 Zzg;
	dVzgdKg=1-zg^2;
	
	If[z1g==0,
		0
		,
		1/(z1g Cos[\[Chi]z]Yzg) ((1-zg^2) \[ScriptCapitalS]12zfun[wr,wz,a,p,e,xg,const]-a (1-zg^2) RealSign[Lzg-a EEg]+(1-zg^2)Sqrt[KKg]a Zzg/(KKg-a^2zg^2)+1/2 dVzgdzg zspar+1/2 (\[Delta]const[[1]]dVzgdEg +\[Delta]const[[2]]dVzgdLzg+\[Delta]const[[3]]dVzgdKg))- dzgdwzfun[wz,a,p,e,xg,const]/(2z1g Cos[\[Chi]z]Yzg) Re[\[Xi]zpar[wr,wz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,coeff]]dVzgdzg
	]
]


(* ::Subsection::Closed:: *)
(*Coordinate time velocity*)


(* ::Subsubsection::Closed:: *)
(*Fixed constants of motion*)


dtsparFCd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{EEg,Lzg,KKg,\[Chi]r,\[Chi],rg,zg,\[CapitalDelta]rg,\[CapitalSigma],dVtrgdrg,dVtzgdzg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2zg^2;
	
	dVtrgdrg=(2 a Lzg (rg^2-a^2))/\[CapitalDelta]rg^2+(4 EEg rg (a^2+rg^2))/\[CapitalDelta]rg-(2EEg (rg-1)  (a^2+rg^2)^2)/\[CapitalDelta]rg^2;
	dVtzgdzg=2 a^2 EEg zg;
	
	dVtrgdrg \[Delta]rparFCfun[wr,wz,a,p,e,xg,const,coeffrad]+dVtzgdzg \[Delta]zparFCfun[wr,wz,a,p,e,xg,const,coeffpol] -\[CapitalSigma]/2 \[CapitalGamma]t12fun[wr,wz,a,p,e,xg,const]
]


dtsparFCd\[Lambda]coefffun[nmax_,kmax_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[dtsparFCd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,xg,const,coeffrad,coeffpol],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)]
]


(* ::Subsubsection::Closed:: *)
(*Fixed turning points (on average)*)


dtsparDHd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,\[Delta]const_,coeffrad_,coeffpol_]:=Module[{EEg,Lzg,KKg,\[Chi]r,\[Chi],rg,zg,\[CapitalDelta]rg,\[CapitalSigma],Rrg,Zzg,dVtrgdrg,dVtrgdEg,dVtrgdLzg,dVtzgdzg,dVtzgdEg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2zg^2;
	Rrg=(a^2 EEg-a Lzg+EEg rg^2);
	Zzg=(Lzg-a EEg (1-zg^2));
	
	dVtrgdrg=(2 a Lzg (rg^2-a^2))/\[CapitalDelta]rg^2+(4 EEg rg (a^2+rg^2))/\[CapitalDelta]rg-(2EEg (rg-1)  (a^2+rg^2)^2)/\[CapitalDelta]rg^2;
	dVtrgdEg=(a^2+rg^2)^2/\[CapitalDelta]rg;
	dVtrgdLzg=-((2 a rg)/\[CapitalDelta]rg);
	dVtzgdzg=2 a^2 EEg zg;
	dVtzgdEg=-a^2 (1-zg^2);
	
	dVtrgdrg \[Delta]rparDHfun[wr,wz,a,p,e,xg,const,\[Delta]const,coeffrad]+dVtzgdzg \[Delta]zparDHfun[wr,wz,a,p,e,xg,const,\[Delta]const,coeffpol]+(\[Delta]const[[1]]dVtrgdEg+\[Delta]const[[2]]dVtrgdLzg)+(\[Delta]const[[1]]dVtzgdEg)-\[CapitalSigma]/2 \[CapitalGamma]t12fun[wr,wz,a,p,e,xg,const]
]


dtsparDHd\[Lambda]coefffun[nmax_,kmax_,a_,p_,e_,xg_,const_,\[Delta]const_,coeffrad_,coeffpol_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[dtsparDHd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,xg,const,\[Delta]const,coeffrad,coeffpol],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)]
	]


(* ::Subsection::Closed:: *)
(*Azimuthal velocity*)


(* ::Subsubsection::Closed:: *)
(*Fixed constants of motion*)


d\[Phi]sparFCd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{EEg,Lzg,KKg,\[Chi]r,\[Chi]z,rg,zg,\[CapitalDelta]rg,\[CapitalSigma],dV\[Phi]rgdrg,dV\[Phi]zgdzg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2zg^2;
	
	dV\[Phi]rgdrg=(2 a EEg rg)/\[CapitalDelta]rg-(2a (rg-1) (-a Lzg+EEg (a^2+rg^2)))/\[CapitalDelta]rg^2;
	dV\[Phi]zgdzg=(2 Lzg zg)/(1-zg^2)^2;
	
	dV\[Phi]rgdrg \[Delta]rparFCfun[wr,wz,a,p,e,xg,const,coeffrad]+dV\[Phi]zgdzg \[Delta]zparFCfun[wr,wz,a,p,e,xg,const,coeffpol]-\[CapitalSigma]/2 \[CapitalGamma]\[Phi]12fun[wr,wz,a,p,e,xg,const]
]


d\[Phi]sparFCd\[Lambda]coefffun[nmax_,kmax_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[d\[Phi]sparFCd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,xg,const,coeffrad,coeffpol],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)]
]


(* ::Subsubsection::Closed:: *)
(*Fixed turning points (on average)*)


d\[Phi]sparDHd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,\[Delta]const_,coeffrad_,coeffpol_]:=Module[{EEg,Lzg,KKg,rg,zg,\[CapitalDelta]rg,\[CapitalSigma],dV\[Phi]rgdrg,dV\[Phi]rgdEg,dV\[Phi]rgdLzg,dV\[Phi]zgdzg,dV\[Phi]zgdLzg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2zg^2;
	
	dV\[Phi]rgdrg=(2 a EEg rg)/\[CapitalDelta]rg-(2a (rg-1) (-a Lzg+EEg (a^2+rg^2)))/\[CapitalDelta]rg^2;
	dV\[Phi]rgdEg=(2 a rg)/\[CapitalDelta]rg;
	dV\[Phi]rgdLzg=-(a^2/\[CapitalDelta]rg);
	dV\[Phi]zgdzg=(2 Lzg zg)/(1-zg^2)^2;
	dV\[Phi]zgdLzg=1/(1-zg^2);
	
	dV\[Phi]rgdrg \[Delta]rparDHfun[wr,wz,a,p,e,xg,const,\[Delta]const,coeffrad]+dV\[Phi]zgdzg \[Delta]zparDHfun[wr,wz,a,p,e,xg,const,\[Delta]const,coeffpol]+(\[Delta]const[[1]]dV\[Phi]rgdEg+\[Delta]const[[2]]dV\[Phi]rgdLzg)+(\[Delta]const[[2]]dV\[Phi]zgdLzg)-\[CapitalSigma]/2 \[CapitalGamma]\[Phi]12fun[wr,wz,a,p,e,xg,const]
]


d\[Phi]sparDHd\[Lambda]coefffun[nmax_,kmax_,a_,p_,e_,xg_,const_,\[Delta]const_,coeffrad_,coeffpol_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[d\[Phi]sparDHd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,xg,const,\[Delta]const,coeffrad,coeffpol],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)]
]


(* ::Subsection::Closed:: *)
(*Coordinate time and azimuthal trajectories*)


(* ::Text:: *)
(*The functional structure for Subscript[\[CapitalDelta]t, s\[DoubleVerticalBar]] and Subscript[\[CapitalDelta]\[Phi], s\[DoubleVerticalBar]] is the same for both parametrizations. So I create just one Mathematica function that I will specialize later on.*)


\[CapitalDelta]spar[wr_,wz_,{\[CapitalUpsilon]rg_,\[CapitalUpsilon]zg_},{\[CapitalUpsilon]rs_,\[CapitalUpsilon]zs_},\[Delta]coeff_,coeffVtr_,coeffVtz_]:=Module[{dimr,dimz},
	dimr=(Dimensions[\[Delta]coeff][[1]]-1)/2;
	dimz=(Dimensions[\[Delta]coeff][[2]]-1)/2;
	
	2Sum[Sin[n wr+k wz]\[Delta]coeff[[n+dimr+1,k+dimz+1]]/(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg),{n,1,dimr},{k,1,dimz}]+2Sum[Sin[n wr+k wz]\[Delta]coeff[[n+dimr+1,k+dimz+1]]/(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg),{n,1,dimr},{k,-dimz,-1}]+2Sum[Sin[n wr]\[Delta]coeff[[n+dimr+1,dimz+1]]/(n*\[CapitalUpsilon]rg),{n,1,dimr}]+2Sum[Sin[k wz]\[Delta]coeff[[dimr+1,k+dimz+1]]/(k*\[CapitalUpsilon]zg),{k,1,dimz}]-2(\[CapitalUpsilon]rs/\[CapitalUpsilon]rg^2)Sum[Sin[n wr]coeffVtr[[n+dimr+1]]/n,{n,1,dimr}]-2(\[CapitalUpsilon]zs/\[CapitalUpsilon]zg^2)Sum[Sin[k wz]coeffVtz[[k+dimz+1]]/k,{k,1,dimz}]
]


(* ::Section::Closed:: *)
(*Spin corrections to the orbit  - orthogonal component of the spin*)


(* ::Subsection::Closed:: *)
(*Radial velocity*)


(* ::Subsubsection::Closed:: *)
(*Radial velocity orthogonal component of the spin - Sin\[Psi]p*)


drsortSin\[Psi]d\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,rg,\[CapitalDelta]rg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	
	\[CapitalDelta]rg^2\[ScriptCapitalS]31rfunres[wr,wz,a,p,e,xg,const]
]


(* ::Subsubsection::Closed:: *)
(*Radial velocity orthogonal component of the spin - Cos\[Psi]p*)


drsortCos\[Psi]d\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,r1sort,r2sort,rg,rsort,\[CapitalDelta]rg,Rrg,Yrg,dVrgdrg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	r1sort=r1sortCos\[Psi]fun[wz,a,p,e,xg,const];
	r2sort=r2sortCos\[Psi]fun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	rsort=1/2 (r1sort+r2sort)+1/2 (r1sort-r2sort)Sin\[Chi]rfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	dVrgdrg=2(1-rg) (KKg+rg^2)-2 rg \[CapitalDelta]rg+4 EEg rg Rrg;
	
	1/(Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg) (\[CapitalDelta]rg^2 \[ScriptCapitalS]23rfun[wr,wz,a,p,e,xg,const]+1/2 rsort dVrgdrg )
]


(* ::Subsubsection::Closed:: *)
(*Radial velocity orthogonal component of the spin - term proportional to  e^(-i wp)   (j=+1)*)


drsortplusd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,rg,\[CapitalDelta]rg,Rrg,dVrgdrg,Yrg,\[Psi]pbar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	dVrgdrg=2(1-rg) (KKg+rg^2)-2 rg \[CapitalDelta]rg+4 EEg rg Rrg;
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[Abs[xg]==1,
		0
		,
		1/2(drsortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]+I*drsortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]-I*Sin[\[Psi]pbar[wr,wz]])-(dVrgdrg*drgdwrfun[wr,a,p,e,xg,const])/(2Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg)\[Xi]rortplus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeff]
	]
]


(* ::Subsubsection::Closed:: *)
(*Radial velocity orthogonal component of the spin - term proportional to e^(i wp)   (j=-1)*)


drsortminusd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,rg,\[CapitalDelta]rg,Rrg,dVrgdrg,Yrg,\[Psi]pbar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g (a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2));
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	Rrg=(-a Lzg+EEg (a^2+rg^2));
	dVrgdrg=2(1-rg) (KKg+rg^2)-2 rg \[CapitalDelta]rg+4 EEg rg Rrg;
	Yrg=Sqrt[(1-EEg^2) (-rg+r3g) (-rg+r4g)];
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[Abs[xg]==1,
		0,
		1/2(drsortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]-I*drsortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]+I*Sin[\[Psi]pbar[wr,wz]])-(dVrgdrg*drgdwrfun[wr,a,p,e,xg,const])/(2Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg)\[Xi]rortminus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeff]
	]
]


(* ::Subsection::Closed:: *)
(*Polar velocity*)


(* ::Subsubsection::Closed:: *)
(*Polar velocity orthogonal component of the spin -  Sin\[Psi]p*)


dzsortSin\[Psi]d\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,zg},
	{EEg,Lzg,KKg}=const;
	
	zg=zgfun[wz,a,p,e,xg,const];
	
	(1-zg^2)\[ScriptCapitalS]31zfunres[wr,wz,a,p,e,xg,const]
]


(* ::Subsubsection::Closed:: *)
(*Polar velocity orthogonal component of the spin - Cos\[Psi]p*)


dzsortCos\[Psi]d\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,z1g,z2g,\[Chi]z,rg,zg,zsort,\[CapitalDelta],\[CapitalSigma],Zzg,Rrg,Yzg,dVzgdzg},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	zsort=z1sortCos\[Psi]fun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]=(a^2-2rg+rg^2);
	\[CapitalSigma]=rg^2+a^2*zg^2;
	Rrg=(a^2*EEg-a*Lzg+EEg*rg^2);
	Zzg=(Lzg-a*EEg(1-zg^2));
	Yzg=Sqrt[-a^2(1-EEg^2)zg^2+z2g^2];
	dVzgdzg=-2zg(KKg+a^2(1-2 zg^2))-2Zzg*2a*EEg*zg;
	
	If[z1g==0,
		((-a EEg+Lzg)Sign[Pi-Mod[wr,2Pi]]Sqrt[Rrg^2-\[CapitalDelta](KKg+rg^2)])/(rg^2*Sqrt[(-a EEg+Lzg)^2+rg^2])
		,
		1/(z1g Cos[\[Chi]z]Yzg)((1-zg^2)\[ScriptCapitalS]23zfun[wr,wz,a,p,e,xg,const]+1/2dVzgdzg*zsort)
	]
]


(* ::Subsubsection::Closed:: *)
(*Polar velocity orthogonal component of the spin - term proportional to e^(-i wp)   (j=+1)*)


dzsortplusd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,z1g,z2g,\[Chi]z,zg,Zzg,dVzgdzg,Yzg,\[Psi]pbar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	\[Chi]z=zgfun[wz,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Zzg=(Lzg-a*EEg(1-zg^2));
	dVzgdzg=-2zg(KKg+a^2(1-2 zg^2))-2Zzg*2a*EEg*zg;
	Yzg=Sqrt[-a^2(1-EEg^2)zg^2+z2g^2];
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[z1g==0,
		1/2*(dzsortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]+I*dzsortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]-I*Sin[\[Psi]pbar[wr,wz]])
		,
		1/2*(dzsortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]+I*dzsortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]-I*Sin[\[Psi]pbar[wr,wz]])-dzgdwzfun[wz,a,p,e,xg,const]/(2z1g*Cos[\[Chi]z]Yzg) \[Xi]zortplus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeff]*dVzgdzg
	]
]


(* ::Subsubsection::Closed:: *)
(*Polar velocity orthogonal component of the spin - term proportional to e^(i wp)   (j=-1)*)


dzsortminusd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,z1g,z2g,\[Chi]z,zg,Zzg,dVzgdzg,Yzg,\[Psi]pbar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=zgfun[wz,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	Zzg=(Lzg-a*EEg(1-zg^2));
	dVzgdzg=-2zg(KKg+a^2(1-2 zg^2))-2Zzg*2a*EEg*zg;
	Yzg=Sqrt[-a^2(1-EEg^2)zg^2+z2g^2];
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[z1g==0,
		1/2 (dzsortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]-I*dzsortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]+I*Sin[\[Psi]pbar[wr,wz]])
		,
		1/2 (dzsortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]-I*dzsortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]+I*Sin[\[Psi]pbar[wr,wz]])-dzgdwzfun[wz,a,p,e,xg,const]/(2z1g*Cos[\[Chi]z]Yzg) \[Xi]zortminus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeff]*dVzgdzg
	]
]


(* ::Subsection::Closed:: *)
(*Coordinate time velocity *)


(* ::Subsubsection::Closed:: *)
(*Coordinate time velocity orthogonal component of the spin -  Sin\[Psi]p*)


dtsortSin\[Psi]d\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,rg,zg,\[CapitalSigma]},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalSigma]=rg^2+a^2zg^2;
	
	 -\[CapitalSigma]/2 \[CapitalGamma]t31fun[wr,wz,a,p,e,xg,const]
]


(* ::Subsubsection::Closed:: *)
(*Coordinate time velocity parallel component of the spin - Cos\[Psi]p*)


dtsortCos\[Psi]d\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,rg,zg,\[CapitalDelta]rg,\[CapitalSigma],r1sortCos\[Psi],r2sortCos\[Psi],rsort,zsort,dVtrgdrg,dVtzgdzg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	\[CapitalSigma]=rg^2+a^2zg^2;
	
	r1sortCos\[Psi]=r1sortCos\[Psi]fun[wz,a,p,e,xg,const];
	r2sortCos\[Psi]=r2sortCos\[Psi]fun[wz,a,p,e,xg,const];
	rsort=1/2 (r1sortCos\[Psi]+r2sortCos\[Psi])+1/2 (r1sortCos\[Psi]-r2sortCos\[Psi])Sin\[Chi]rfun[wr,a,p,e,xg,const];
	zsort=z1sortCos\[Psi]fun[wr,a,p,e,xg,const];
	
	dVtrgdrg=(2 a Lzg (rg^2-a^2))/\[CapitalDelta]rg^2+(4 EEg rg (a^2+rg^2))/\[CapitalDelta]rg-(2EEg(rg-1)(a^2+rg^2)^2)/\[CapitalDelta]rg^2;
	dVtzgdzg=2a^2*EEg*zg;
	
	dVtrgdrg*rsort+dVtzgdzg*zsort -\[CapitalSigma]/2*\[CapitalGamma]t23fun[wr,wz,a,p,e,xg,const]
]


(* ::Subsubsection::Closed:: *)
(*Coordinate time velocity orthogonal component of the spin - term proportional to e^(-i wp)   (j=+1)*)


dtsortplusd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{EEg,Lzg,KKg,z1g,\[Chi]z,rg,zg,\[CapitalDelta]rg,dVtrgdrg,dVtzgdzg,\[Psi]pbar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2rg+rg^2);
	dVtrgdrg=(2a*Lzg(rg^2-a^2))/\[CapitalDelta]rg^2+(4 EEg*rg(a^2+rg^2))/\[CapitalDelta]rg-(2EEg(rg-1)(a^2+rg^2)^2)/\[CapitalDelta]rg^2;
	dVtzgdzg=2a^2*EEg*zg;
	
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[z1g==0,
		0
		,
		1/2(dtsortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]+I*dtsortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]-I*Sin[\[Psi]pbar[wr,wz]])-drgdwrfun[wr,a,p,e,xg,const]*\[Xi]rortplus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeffrad]*dVtrgdrg-dzgdwzfun[wz,a,p,e,xg,const]*\[Xi]zortplus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeffpol]*dVtzgdzg
	]
]


dtsortplusd\[Lambda]coefffun[nmax_,kmax_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[dtsortplusd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,xg,const,coeffrad,coeffpol],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)]
]


(* ::Subsubsection::Closed:: *)
(*Coordinate time velocity orthogonal component of the spin - term proportional to e^(i wp)   (j=-1)*)


dtsortminusd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{EEg,Lzg,KKg,z1g,\[Chi]z,rg,zg,\[CapitalDelta]rg,dVtrgdrg,dVtzgdzg,\[Psi]pbar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2rg+rg^2);
	dVtrgdrg=(2a*Lzg*(rg^2-a^2))/\[CapitalDelta]rg^2+(4EEg*rg*(a^2+rg^2))/\[CapitalDelta]rg-(2EEg(rg-1)(a^2+rg^2)^2)/\[CapitalDelta]rg^2;
	dVtzgdzg=2a^2*EEg*zg;
	
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[z1g==0,
		0
		,
		1/2(dtsortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]-I*dtsortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]+I*Sin[\[Psi]pbar[wr,wz]])-drgdwrfun[wr,a,p,e,xg,const]*\[Xi]rortminus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeffrad]dVtrgdrg-dzgdwzfun[wz,a,p,e,xg,const]*\[Xi]zortminus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeffpol]*dVtzgdzg
	]
]


dtsortminusd\[Lambda]coefffun[nmax_,kmax_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{stepsr,stepsz,wrlist,wzlist,ExpniTable,ExpjkTable},
	stepsr=4*nmax;
	stepsz=4*kmax;
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,xg}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,xg}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	Chop[(ExpniTable . (Table[dtsortminusd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,xg,const,coeffrad,coeffpol],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^-(16)]
]


(* ::Subsection::Closed:: *)
(*Azimuthal velocity *)


(* ::Subsubsection::Closed:: *)
(*Azimuthal velocity orthogonal component of the spin -  Sin\[Psi]p*)


d\[Phi]sortSin\[Psi]d\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,rg,zg,\[CapitalSigma]},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalSigma]=rg^2+a^2zg^2;
	
	-(\[CapitalSigma]/2)\[CapitalGamma]\[Phi]31fun[wr,wz,a,p,e,xg,const]
]


(* ::Subsubsection::Closed:: *)
(*Azimuthal velocity parallel component of the spin - Cos\[Psi]p*)


d\[Phi]sortCos\[Psi]d\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_]:=Module[{EEg,Lzg,KKg,rg,zg,\[CapitalDelta]rg,\[CapitalSigma],r1sortCos\[Psi],r2sortCos\[Psi],rsort,zsort,dV\[Phi]rgdrg,dV\[Phi]zgdzg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2rg+rg^2);
	\[CapitalSigma]=rg^2+a^2zg^2;
	
	r1sortCos\[Psi]=r1sortCos\[Psi]fun[wz,a,p,e,xg,const];
	r2sortCos\[Psi]=r2sortCos\[Psi]fun[wz,a,p,e,xg,const];
	rsort=1/2(r1sortCos\[Psi]+r2sortCos\[Psi])+1/2(r1sortCos\[Psi]-r2sortCos\[Psi])Sin\[Chi]rfun[wr,a,p,e,xg,const];
	zsort=z1sortCos\[Psi]fun[wr,a,p,e,xg,const];
	
	dV\[Phi]rgdrg=(2a*EEg*rg)/\[CapitalDelta]rg-(2a(rg-1)(-a Lzg+EEg(a^2+rg^2)))/\[CapitalDelta]rg^2;
	dV\[Phi]zgdzg=(2Lzg*zg)/(1-zg^2)^2;
	
	dV\[Phi]rgdrg*rsort+dV\[Phi]zgdzg*zsort-\[CapitalSigma]/2*\[CapitalGamma]\[Phi]23fun[wr,wz,a,p,e,xg,const]
]


(* ::Subsubsection::Closed:: *)
(*Azimuthal velocity orthogonal component of the spin - term proportional to e^(-i wp)   (j=+1)*)


d\[Phi]sortplusd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{EEg,Lzg,KKg,z1g,\[Chi]z,rg,zg,\[CapitalDelta]rg,dV\[Phi]rgdrg,dV\[Phi]zgdzg,\[Psi]pbar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2rg+rg^2);
	dV\[Phi]rgdrg=(2a*EEg*rg)/\[CapitalDelta]rg-(2a(rg-1)(-a*Lzg+EEg(a^2+rg^2)))/\[CapitalDelta]rg^2;
	dV\[Phi]zgdzg=(2Lzg*zg)/(1-zg^2)^2;
	
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[z1g==0,
		0
		,
		1/2(d\[Phi]sortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]+I*d\[Phi]sortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]-I*Sin[\[Psi]pbar[wr,wz]])-drgdwrfun[wr,a,p,e,xg,const]*\[Xi]rortplus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeffrad]*dV\[Phi]rgdrg-dzgdwzfun[wz,a,p,e,xg,const]*\[Xi]zortplus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeffpol]*dV\[Phi]zgdzg
	]
]


(* ::Subsubsection::Closed:: *)
(*Azimuthal velocity orthogonal component of the spin - term proportional to e^(i wp)   (j=-1)*)


d\[Phi]sortminusd\[Lambda]fun[wr_,wz_,a_,p_,e_,xg_,const_,coeffrad_,coeffpol_]:=Module[{EEg,Lzg,KKg,z1g,\[Chi]z,rg,zg,\[CapitalDelta]rg,dV\[Phi]rgdrg,dV\[Phi]zgdzg,\[Psi]pbar,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	rg=rgfun[wr,a,p,e,xg,const];
	zg=zgfun[wz,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2rg+rg^2);
	dV\[Phi]rgdrg=(2a*EEg*rg)/\[CapitalDelta]rg-(2a(rg-1)(-a*Lzg+EEg(a^2+rg^2)))/\[CapitalDelta]rg^2;
	dV\[Phi]zgdzg=(2Lzg*zg)/(1-zg^2)^2;
	
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[z1g==0,
		0
		,
		1/2(d\[Phi]sortCos\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const]-I*d\[Phi]sortSin\[Psi]d\[Lambda]fun[wr,wz,a,p,e,xg,const])(Cos[\[Psi]pbar[wr,wz]]+I*Sin[\[Psi]pbar[wr,wz]])-drgdwrfun[wr,a,p,e,xg,const]*\[Xi]rortminus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeffrad]*dV\[Phi]rgdrg-dzgdwzfun[wz,a,p,e,xg,const]*\[Xi]zortminus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeffpol]*dV\[Phi]zgdzg
	]
]


(* ::Subsection::Closed:: *)
(*Radial trajectory*)


(* ::Subsubsection::Closed:: *)
(* Term proportional to e^(-i wp)   (j=+1)*)


\[Delta]rortplusfun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,r1sortCos\[Psi],r2sortCos\[Psi],\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p,rsort,\[Psi]pbar},
	{EEg,Lzg,KKg}=const;
	
	r1sortCos\[Psi]=r1sortCos\[Psi]fun[wz,a,p,e,xg,const];
	r2sortCos\[Psi]=r2sortCos\[Psi]fun[wz,a,p,e,xg,const];
	rsort=1/2 (r1sortCos\[Psi]+r2sortCos\[Psi])+1/2 (r1sortCos\[Psi]-r2sortCos\[Psi])Sin\[Chi]rfun[wr,a,p,e,xg,const];
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[Abs[xg]==1,
		0,
		1/2 rsort(Cos[\[Psi]pbar[wr,wz]]-I*Sin[\[Psi]pbar[wr,wz]])-drgdwrfun[wr,a,p,e,xg,const]\[Xi]rortplus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeff]
	]
]


(* ::Subsubsection::Closed:: *)
(*Term proportional to e^(i wp)   (j=-1)*)


\[Delta]rortminusfun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,r1sortCos\[Psi],r2sortCos\[Psi],\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p,rsort,\[Psi]pbar},
	{EEg,Lzg,KKg}=const;
	
	r1sortCos\[Psi]=r1sortCos\[Psi]fun[wz,a,p,e,xg,const];
	r2sortCos\[Psi]=r2sortCos\[Psi]fun[wz,a,p,e,xg,const];
	rsort=1/2 (r1sortCos\[Psi]+r2sortCos\[Psi])+1/2 (r1sortCos\[Psi]-r2sortCos\[Psi])Sin\[Chi]rfun[wr,a,p,e,xg,const];
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[Abs[xg]==1,
		0,
		1/2 rsort(Cos[\[Psi]pbar[wr,wz]]+I*Sin[\[Psi]pbar[wr,wz]])-drgdwrfun[wr,a,p,e,xg,const]\[Xi]rortminus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeff]
	]
]


(* ::Subsection::Closed:: *)
(*Polar trajectory*)


(* ::Subsubsection::Closed:: *)
(* Term proportional to e^(-i wp)   (j=+1)*)


\[Delta]zortplusfun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,z1g,\[Chi]z,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p,zsort,\[Psi]pbar},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	zsort=z1sortCos\[Psi]fun[wr,a,p,e,xg,const];
	
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[z1g==0,
		zsort(Cos[\[Psi]pbar[wr,wz]]-I*Sin[\[Psi]pbar[wr,wz]])
		,
		zsort(Cos[\[Psi]pbar[wr,wz]]-I*Sin[\[Psi]pbar[wr,wz]])-dzgdwzfun[wz,a,p,e,xg,const]\[Xi]zortplus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeff]
	]
]


(* ::Subsubsection::Closed:: *)
(* Term proportional to e^(i wp)   (j=-1)*)


\[Delta]zortminusfun[wr_,wz_,a_,p_,e_,xg_,const_,coeff_]:=Module[{EEg,Lzg,KKg,z1g,\[Chi]z,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p,zsort,\[Psi]pbar},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	zsort=z1sortCos\[Psi]fun[wr,a,p,e,xg,const];
	
	\[Psi]pbar[wr,wz]:=\[Psi]rfun[wr,a,p,e,xg,const]+\[Psi]zfun[wz,a,p,e,xg,const];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,xg];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,xg];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,xg];
	
	If[z1g==0,
		zsort(Cos[\[Psi]pbar[wr,wz]]+I*Sin[\[Psi]pbar[wr,wz]])
		,
		zsort(Cos[\[Psi]pbar[wr,wz]]+I*Sin[\[Psi]pbar[wr,wz]])-dzgdwzfun[wz,a,p,e,xg,const]\[Xi]zortminus[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},coeff]
	]
]


(* ::Subsection::Closed:: *)
(*Coordinate trajectory*)


(* ::Text:: *)
(*Term proportional to e^(-i wp)   (j=+1)*)


\[CapitalDelta]tsortplusfun[wr_,wz_,\[CapitalUpsilon]g_,coeff_]:=Module[{dimr,dimz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p}=\[CapitalUpsilon]g;
	
	 -Sum[If[n==0&&k==0,0,Exp[-I(n*wr+k*wz)]coeff[[n+dimr+1,k+dimz+1]]/(I(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg+\[CapitalUpsilon]p))],{n,-dimr,dimr},{k,-dimz,dimz}]
];


(* ::Text:: *)
(*Term proportional to e^(i wp)   (j=-1)*)


\[CapitalDelta]tsortminusfun[wr_,wz_,\[CapitalUpsilon]g_,coeff_]:=Module[{dimr,dimz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p}=\[CapitalUpsilon]g;
	
	 -Sum[If[n==0&&k==0,0,Exp[-I(n*wr+k*wz)]coeff[[n+dimr+1,k+dimz+1]]/(I(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg-\[CapitalUpsilon]p))],{n,-dimr,dimr},{k,-dimz,dimz}]
];


(* ::Subsection::Closed:: *)
(*Azimuthal trajectory*)


(* ::Text:: *)
(*Term proportional to e^(-i wp)   (j=+1)*)


\[CapitalDelta]\[Phi]sortplusfun[wr_,wz_,\[CapitalUpsilon]g_,coeff_]:=Module[{dimr,dimz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p}=\[CapitalUpsilon]g;
	
	 -Sum[Exp[-I(n*wr+k*wz)]coeff[[n+dimr+1,k+dimz+1]]/(I(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg+\[CapitalUpsilon]p)),{n,-dimr,dimr},{k,-dimz,dimz}]
];


(* ::Text:: *)
(*Term proportional to e^(i wp)   (j=-1)*)


\[CapitalDelta]\[Phi]sortminusfun[wr_,wz_,\[CapitalUpsilon]g_,coeff_]:=Module[{dimr,dimz,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},
	dimr=(Dimensions[coeff][[1]]-1)/2;
	dimz=(Dimensions[coeff][[2]]-1)/2;
	{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p}=\[CapitalUpsilon]g;
	
	-Sum[Exp[-I(n*wr+k*wz)]coeff[[n+dimr+1,k+dimz+1]]/(I(n*\[CapitalUpsilon]rg+k*\[CapitalUpsilon]zg-\[CapitalUpsilon]p)),{n,-dimr,dimr},{k,-dimz,dimz}]
];


(* ::Section::Closed:: *)
(*Generic orbits - parallel component of the spin*)


(* ::Subsection::Closed:: *)
(*Generic - fixed turning points on average*)


KerrSpinOrbitCorrectionDHPar[a_, p_, e_, x_, nmax_?(IntegerQ[#] && # > 0&), kmax_?EvenQ]:=Module[{EEg,Lzg,KKg,constmot,\[CapitalUpsilon]tg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]\[Phi]g,\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg,\[Delta]constmot,\[CapitalUpsilon]ts,\[CapitalUpsilon]rs,\[CapitalUpsilon]zs,\[CapitalUpsilon]\[Phi]s,stepsr,stepsz,\[CapitalDelta]tspar,\[CapitalDelta]\[Phi]spar,\[Delta]rpar,\[Delta]zpar,
	ExpniTable,ExpjkTable,\[Xi]rparcoeff,\[Xi]zparcoeff,dtrgd\[Lambda]coeff,dtzgd\[Lambda]coeff,d\[Phi]rgd\[Lambda]coeff,d\[Phi]zgd\[Lambda]coeff,wrlist,wzlist,dtspard\[Lambda]coeff,d\[Phi]spard\[Lambda]coeff,\[CapitalDelta]trg,\[CapitalDelta]tzg,\[CapitalDelta]\[Phi]rg,\[CapitalDelta]\[Phi]zg,dtspard\[Lambda],drspard\[Lambda],dzspard\[Lambda],d\[Phi]spard\[Lambda]},
	(* geodesic constants of motion *)
	EEg=EEgfun[a,p,e,x];
	Lzg=Lzgfun[a,p,e,x];
	KKg=KKgfun[a,p,e,x];
	constmot={EEg,Lzg,KKg};
	
	(* geodesic frequencies *)
	\[CapitalUpsilon]tg=\[CapitalUpsilon]tgrfun[a,p,e,x]+\[CapitalUpsilon]tgzfun[a,p,e,x];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,x];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,x];
	\[CapitalUpsilon]\[Phi]g=\[CapitalUpsilon]\[Phi]grfun[a,p,e,x]+\[CapitalUpsilon]\[Phi]gzfun[a,p,e,x];
	
	(* spin correction constants of motion *)
	{\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg}=\[Delta]constmotionfun[a,p,e,x];
	\[Delta]constmot={\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg};
	  
	(* steps for numerical integration *)
	stepsr=4*nmax;
	stepsz=4*kmax;
	(* matrices of discrete Fourier transform *)
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,x}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,x}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
  
	(* Fourier coeffients geodesic functions *)
	dtrgd\[Lambda]coeff=Chop[(ExpniTable . Vtrgfun[wrlist,a,p,e,x,constmot])/stepsr,10^(-16)];
	dtzgd\[Lambda]coeff=Chop[(Vtzgfun[wzlist,a,p,e,x,constmot] . ExpjkTable)/stepsz,10^(-16)];	
	d\[Phi]rgd\[Lambda]coeff=Chop[(ExpniTable . V\[Phi]rgfun[wrlist,a,p,e,x,constmot])/stepsr,10^(-16)];
	d\[Phi]zgd\[Lambda]coeff=Chop[(V\[Phi]zgfun[wzlist,a,p,e,x,constmot] . ExpjkTable)/stepsz,10^(-16)];
	
	Print["Calculating \!\(\*SubscriptBox[\(\[Xi]\), \(r\)]\), \!\(\*SubscriptBox[\(\[Xi]\), \(z\)]\) Fourier coefficients"];
	\[Xi]rparcoeff=Chop[(ExpniTable . (Table[\[Delta]YroverYrgsparDH[wrlist[[i]],wzlist,a,p,e,x,constmot,\[Delta]constmot],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)];
	\[Xi]zparcoeff=Chop[(ExpniTable . (Table[\[Delta]YzoverYzgsparDH[wrlist[[i]],wzlist,a,p,e,x,constmot,\[Delta]constmot],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)];
	
	(* spin correction radial and polar frequencies *)
	\[CapitalUpsilon]rs=\[CapitalUpsilon]rg*\[Xi]rparcoeff[[nmax+1,kmax+1]];
	\[CapitalUpsilon]zs=\[CapitalUpsilon]zg*\[Xi]zparcoeff[[nmax+1,kmax+1]];
	Print["Calculating Fourier coefficients of \!\(\*SubscriptBox[\(dt\), \(s\)]\)/d\[Lambda]"];
	dtspard\[Lambda]coeff=Chop[(ExpniTable . (Table[dtsparDHd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,x,constmot,\[Delta]constmot,\[Xi]rparcoeff,\[Xi]zparcoeff],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)];
	\[CapitalUpsilon]ts=dtspard\[Lambda]coeff[[nmax+1,kmax+1]];
	Print["Calculating Fourier coefficients of \!\(\*SubscriptBox[\(d\[Phi]\), \(s\)]\)/d\[Lambda]"];
	d\[Phi]spard\[Lambda]coeff=Chop[(ExpniTable . (Table[d\[Phi]sparDHd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,x,constmot,\[Delta]constmot,\[Xi]rparcoeff,\[Xi]zparcoeff],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)];
	\[CapitalUpsilon]\[Phi]s=d\[Phi]spard\[Lambda]coeff[[nmax+1,kmax+1]];
	
	\[CapitalDelta]trg[wr_]:=\[CapitalDelta]trgfun[wr,dtrgd\[Lambda]coeff,\[CapitalUpsilon]rg];
	\[CapitalDelta]tzg[wz_]:=\[CapitalDelta]tzgfun[wz,dtzgd\[Lambda]coeff,\[CapitalUpsilon]zg];
	\[CapitalDelta]\[Phi]rg[wr_]:=\[CapitalDelta]\[Phi]rgfun[wr,d\[Phi]rgd\[Lambda]coeff,\[CapitalUpsilon]rg];
	\[CapitalDelta]\[Phi]zg[wz_]:=\[CapitalDelta]\[Phi]zgfun[wz,d\[Phi]zgd\[Lambda]coeff,\[CapitalUpsilon]zg];
	
	\[CapitalDelta]tspar[wr_,wz_]:=\[CapitalDelta]spar[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},{\[CapitalUpsilon]rs,\[CapitalUpsilon]zs},dtspard\[Lambda]coeff,dtrgd\[Lambda]coeff,dtzgd\[Lambda]coeff];
	\[CapitalDelta]\[Phi]spar[wr_,wz_]:=\[CapitalDelta]spar[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},{\[CapitalUpsilon]rs,\[CapitalUpsilon]zs},d\[Phi]spard\[Lambda]coeff,d\[Phi]rgd\[Lambda]coeff,d\[Phi]zgd\[Lambda]coeff];
	\[Delta]rpar[wr_,wz_]:=\[Delta]rparDHfun[wr,wz,a,p,e,x,constmot,\[Delta]constmot,\[Xi]rparcoeff];
	\[Delta]zpar[wr_,wz_]:=\[Delta]zparDHfun[wr,wz,a,p,e,x,constmot,\[Delta]constmot,\[Xi]zparcoeff];
	
	dtspard\[Lambda][wr_,wz_]:=dtsparDHd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Delta]constmot,\[Xi]rparcoeff,\[Xi]zparcoeff];
	d\[Phi]spard\[Lambda][wr_,wz_]:=d\[Phi]sparDHd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Delta]constmot,\[Xi]rparcoeff,\[Xi]zparcoeff];
	drspard\[Lambda][wr_,wz_]:=drsparDHd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Delta]constmot,\[Xi]rparcoeff];
	dzspard\[Lambda][wr_,wz_]:=dzsparDHd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Delta]constmot,\[Xi]zparcoeff];
			
	<|
	 "OrbitalElements"->{a,p,e,x},
	 "Eg"->EEg,
	 "Lzg"->Lzg,
	 "Kg"->KKg,
	 "Es"->\[Delta]EEg,
	 "Jzs"->\[Delta]Lzg,
	 "Ks"->\[Delta]KKg,
	 "MinoFrequenciesGeo"->{\[CapitalUpsilon]tg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]\[Phi]g},
	 "BLFrequenciesGeo"->{\[CapitalUpsilon]rg/\[CapitalUpsilon]tg,\[CapitalUpsilon]zg/\[CapitalUpsilon]tg,\[CapitalUpsilon]\[Phi]g/\[CapitalUpsilon]tg},
	 "MinoFrequenciesCorrection"->{\[CapitalUpsilon]ts,\[CapitalUpsilon]rs,\[CapitalUpsilon]zs,\[CapitalUpsilon]\[Phi]s},
	 "BLFrequenciesCorrection"->{\[CapitalUpsilon]rs/\[CapitalUpsilon]tg-\[CapitalUpsilon]rg/\[CapitalUpsilon]tg^2*\[CapitalUpsilon]ts,\[CapitalUpsilon]zs/\[CapitalUpsilon]tg-\[CapitalUpsilon]zg/\[CapitalUpsilon]tg^2*\[CapitalUpsilon]ts,\[CapitalUpsilon]\[Phi]s/\[CapitalUpsilon]tg-\[CapitalUpsilon]\[Phi]g/\[CapitalUpsilon]tg^2*\[CapitalUpsilon]ts},
	 (*Keys purely oscillatory part geodesic coordinate time and azimuthal trajectories*)
	 "\[CapitalDelta]trg"->Function[{wr},\[CapitalDelta]trg[wr]],
	 "\[CapitalDelta]tzg"->Function[{wz},\[CapitalDelta]tzg[wz]],
	 "\[CapitalDelta]\[Phi]rg"->Function[{wr},\[CapitalDelta]\[Phi]rg[wr]],
	 "\[CapitalDelta]\[Phi]zg"->Function[{wz},\[CapitalDelta]\[Phi]zg[wz]],
	 (*Keys corrections trajectories*)
	 "\[CapitalDelta]\[Delta]tpar"->Function[{wr,wz},\[CapitalDelta]tspar[wr,wz]],
	 "\[Delta]rpar"->Function[{wr,wz},\[Delta]rpar[wr,wz]],
	 "\[Delta]zpar"->Function[{wr,wz},\[Delta]zpar[wr,wz]],
	 "\[CapitalDelta]\[Delta]\[Phi]par"->Function[{wr,wz},\[CapitalDelta]\[Phi]spar[wr,wz]],
	 (*Keys corrections velocities*)
	 "\[Delta]vtpar"->Function[{wr,wz},dtspard\[Lambda][wr,wz]],
	 "\[Delta]vrpar"->Function[{wr,wz},drspard\[Lambda][wr,wz]],
	 "\[Delta]vzpar"->Function[{wr,wz},dzspard\[Lambda][wr,wz]],
	 "\[Delta]v\[Phi]par"->Function[{wr,wz},d\[Phi]spard\[Lambda][wr,wz]]
	|>
]


(* ::Subsection::Closed:: *)
(*Generic - fixed constants of motion*)


KerrSpinOrbitCorrectionFCPar[a_, p_, e_, x_, nmax_?(IntegerQ[#] && # > 0&), kmax_?EvenQ]:=Module[{EEg,Lzg,KKg,constmot,\[CapitalUpsilon]tg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]\[Phi]g,\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg,\[CapitalUpsilon]ts,\[CapitalUpsilon]rs,\[CapitalUpsilon]zs,\[CapitalUpsilon]\[Phi]s,stepsr,stepsz,\[CapitalDelta]tspar,\[CapitalDelta]\[Phi]spar,\[Delta]rpar,\[Delta]zpar,
	ExpniTable,ExpjkTable,\[Xi]rparcoeff,\[Xi]zparcoeff,dtrgd\[Lambda]coeff,dtzgd\[Lambda]coeff,d\[Phi]rgd\[Lambda]coeff,d\[Phi]zgd\[Lambda]coeff,wrlist,wzlist,dtspard\[Lambda]coeff,d\[Phi]spard\[Lambda]coeff,\[CapitalDelta]trg,\[CapitalDelta]tzg,\[CapitalDelta]\[Phi]rg,\[CapitalDelta]\[Phi]zg,dtspard\[Lambda],drspard\[Lambda],dzspard\[Lambda],d\[Phi]spard\[Lambda]},
	(* geodesic constants of motion *)
	EEg=EEgfun[a,p,e,x];
	Lzg=Lzgfun[a,p,e,x];
	KKg=KKgfun[a,p,e,x];
	constmot={EEg,Lzg,KKg};
	
	(* geodesic frequencies *)
	\[CapitalUpsilon]tg=\[CapitalUpsilon]tgrfun[a,p,e,x]+\[CapitalUpsilon]tgzfun[a,p,e,x];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,x];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,x];
	\[CapitalUpsilon]\[Phi]g=\[CapitalUpsilon]\[Phi]grfun[a,p,e,x]+\[CapitalUpsilon]\[Phi]gzfun[a,p,e,x];
	
	(* spin correction constants of motion *)
	{\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg}=\[Delta]constmotionfun[a,p,e,x];
	\[Delta]constmot={\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg};
	  
	(* steps for numerical integration *)
	stepsr=4*nmax;
	stepsz=4*kmax;
	(* matrices of discrete Fourier transform *)
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,x}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,x}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
  
	(* Fourier coeffients geodesic functions *)
	dtrgd\[Lambda]coeff=Chop[(ExpniTable . Vtrgfun[wrlist,a,p,e,x,constmot])/stepsr,10^(-16)];
	dtzgd\[Lambda]coeff=Chop[(Vtzgfun[wzlist,a,p,e,x,constmot] . ExpjkTable)/stepsz,10^(-16)];	
	d\[Phi]rgd\[Lambda]coeff=Chop[(ExpniTable . V\[Phi]rgfun[wrlist,a,p,e,x,constmot])/stepsr,10^(-16)];
	d\[Phi]zgd\[Lambda]coeff=Chop[(V\[Phi]zgfun[wzlist,a,p,e,x,constmot] . ExpjkTable)/stepsz,10^(-16)];
	
	Print["Calculating \!\(\*SubscriptBox[\(\[Xi]\), \(r\)]\), \!\(\*SubscriptBox[\(\[Xi]\), \(z\)]\) Fourier coefficients"];
	\[Xi]rparcoeff=Chop[(ExpniTable . (Table[\[Delta]YroverYrgsparFC[wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)];
	\[Xi]zparcoeff=Chop[(ExpniTable . (Table[\[Delta]YzoverYzgsparFC[wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)];
	
	(* spin correction radial and polar frequencies *)
	\[CapitalUpsilon]rs=\[CapitalUpsilon]rg*\[Xi]rparcoeff[[nmax+1,kmax+1]];
	\[CapitalUpsilon]zs=\[CapitalUpsilon]zg*\[Xi]zparcoeff[[nmax+1,kmax+1]];
	Print["Calculating Fourier coefficients of \!\(\*SubscriptBox[\(dt\), \(s\)]\)/d\[Lambda]"];
	dtspard\[Lambda]coeff=Chop[(ExpniTable . (Table[dtsparFCd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,x,constmot,\[Xi]rparcoeff,\[Xi]zparcoeff],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)];
	\[CapitalUpsilon]ts=dtspard\[Lambda]coeff[[nmax+1,kmax+1]];
	Print["Calculating Fourier coefficients of \!\(\*SubscriptBox[\(d\[Phi]\), \(s\)]\)/d\[Lambda]"];
	d\[Phi]spard\[Lambda]coeff=Chop[(ExpniTable . (Table[d\[Phi]sparFCd\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,x,constmot,\[Xi]rparcoeff,\[Xi]zparcoeff],{i,stepsr}]) . ExpjkTable)/(stepsr*stepsz),10^(-16)];
	\[CapitalUpsilon]\[Phi]s=d\[Phi]spard\[Lambda]coeff[[nmax+1,kmax+1]];
	
	\[CapitalDelta]trg[wr_]:=\[CapitalDelta]trgfun[wr,dtrgd\[Lambda]coeff,\[CapitalUpsilon]rg];
	\[CapitalDelta]tzg[wz_]:=\[CapitalDelta]tzgfun[wz,dtzgd\[Lambda]coeff,\[CapitalUpsilon]zg];
	\[CapitalDelta]\[Phi]rg[wr_]:=\[CapitalDelta]\[Phi]rgfun[wr,d\[Phi]rgd\[Lambda]coeff,\[CapitalUpsilon]rg];
	\[CapitalDelta]\[Phi]zg[wz_]:=\[CapitalDelta]\[Phi]zgfun[wz,d\[Phi]zgd\[Lambda]coeff,\[CapitalUpsilon]zg];
	
	\[CapitalDelta]tspar[wr_,wz_]:=\[CapitalDelta]spar[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},{\[CapitalUpsilon]rs,\[CapitalUpsilon]zs},dtspard\[Lambda]coeff,dtrgd\[Lambda]coeff,dtzgd\[Lambda]coeff];
	\[CapitalDelta]\[Phi]spar[wr_,wz_]:=\[CapitalDelta]spar[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg},{\[CapitalUpsilon]rs,\[CapitalUpsilon]zs},d\[Phi]spard\[Lambda]coeff,d\[Phi]rgd\[Lambda]coeff,d\[Phi]zgd\[Lambda]coeff];
	\[Delta]rpar[wr_,wz_]:=\[Delta]rparFCfun[wr,wz,a,p,e,x,constmot,\[Xi]rparcoeff];
	\[Delta]zpar[wr_,wz_]:=\[Delta]zparFCfun[wr,wz,a,p,e,x,constmot,\[Xi]zparcoeff];
	
	dtspard\[Lambda][wr_,wz_]:=dtsparFCd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]rparcoeff,\[Xi]zparcoeff];
	d\[Phi]spard\[Lambda][wr_,wz_]:=d\[Phi]sparFCd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]rparcoeff,\[Xi]zparcoeff];
	drspard\[Lambda][wr_,wz_]:=drsparFCd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]rparcoeff];
	dzspard\[Lambda][wr_,wz_]:=dzsparFCd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]zparcoeff];
			
	<|
	 "OrbitalElements"->{a,p,e,x},
	 "Eg"->EEg,
	 "Lzg"->Lzg,
	 "Kg"->KKg,
	 "Es"->\[Delta]EEg,
	 "Jzs"->\[Delta]Lzg,
	 "Ks"->\[Delta]KKg,
	 "MinoFrequenciesGeo"->{\[CapitalUpsilon]tg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]\[Phi]g},
	 "BLFrequenciesGeo"->{\[CapitalUpsilon]rg/\[CapitalUpsilon]tg,\[CapitalUpsilon]zg/\[CapitalUpsilon]tg,\[CapitalUpsilon]\[Phi]g/\[CapitalUpsilon]tg},
	 "MinoFrequenciesCorrection"->{\[CapitalUpsilon]ts,\[CapitalUpsilon]rs,\[CapitalUpsilon]zs,\[CapitalUpsilon]\[Phi]s},
	 "BLFrequenciesCorrection"->{\[CapitalUpsilon]rs/\[CapitalUpsilon]tg-\[CapitalUpsilon]rg/\[CapitalUpsilon]tg^2*\[CapitalUpsilon]ts,\[CapitalUpsilon]zs/\[CapitalUpsilon]tg-\[CapitalUpsilon]zg/\[CapitalUpsilon]tg^2*\[CapitalUpsilon]ts,\[CapitalUpsilon]\[Phi]s/\[CapitalUpsilon]tg-\[CapitalUpsilon]\[Phi]g/\[CapitalUpsilon]tg^2*\[CapitalUpsilon]ts},
	 (*Keys purely oscillatory part geodesic coordinate time and azimuthal trajectories*)
	 "\[CapitalDelta]trg"->Function[{wr},\[CapitalDelta]trg[wr]],
	 "\[CapitalDelta]tzg"->Function[{wz},\[CapitalDelta]tzg[wz]],
	 "\[CapitalDelta]\[Phi]rg"->Function[{wr},\[CapitalDelta]\[Phi]rg[wr]],
	 "\[CapitalDelta]\[Phi]zg"->Function[{wz},\[CapitalDelta]\[Phi]zg[wz]],
	 (*Keys corrections trajectories*)
	 "\[CapitalDelta]\[Delta]tpar"->Function[{wr,wz},\[CapitalDelta]tspar[wr,wz]],
	 "\[Delta]rpar"->Function[{wr,wz},\[Delta]rpar[wr,wz]],
	 "\[Delta]zpar"->Function[{wr,wz},\[Delta]zpar[wr,wz]],
	 "\[CapitalDelta]\[Delta]\[Phi]par"->Function[{wr,wz},\[CapitalDelta]\[Phi]spar[wr,wz]],
	 (*Keys corrections velocities*)
	 "\[Delta]vtpar"->Function[{wr,wz},dtspard\[Lambda][wr,wz]],
	 "\[Delta]vrpar"->Function[{wr,wz},drspard\[Lambda][wr,wz]],
	 "\[Delta]vzpar"->Function[{wr,wz},dzspard\[Lambda][wr,wz]],
	 "\[Delta]v\[Phi]par"->Function[{wr,wz},d\[Phi]spard\[Lambda][wr,wz]]
	|>
]


(* ::Subsection::Closed:: *)
(*Generic - map between parametrizations*)


(* ::Subsubsection::Closed:: *)
(*Functions for mapping radial and polar trajectories in the two parametrizations*)


\[Eta]rfun[wr_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,rspar,\[Chi]r,r1savgsub,r2savgsub},
	{EEg,Lzg,KKg}=const;
	
	r1savgsub=r1savgFC[a,p,e,xg];
	r2savgsub=r2savgFC[a,p,e,xg];
	
	-(drgdr1gfun[wr,a,p,e,xg,const]r1savgsub+drgdr2gfun[wr,a,p,e,xg,const]r2savgsub)+(\[Delta]const[[1]]drgdEgfun[wr,a,p,e,xg,const]+\[Delta]const[[2]]drgdLzgfun[wr,a,p,e,xg,const]+\[Delta]const[[3]]drgdKgfun[wr,a,p,e,xg,const])
]


\[Eta]zfun[wz_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,z1g,z1savgsub,\[Chi]z},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	z1savgsub=z1savgFC[a,p,e,xg];
	
	- z1g*Cos[\[Chi]z]z1savgsub d\[Chi]zdz1gfun[wz,a,p,e,xg,const]+(\[Delta]const[[1]]dzgdEgfun[wz,a,p,e,xg,const]+\[Delta]const[[2]]dzgdLzgfun[wz,a,p,e,xg,const])-Sin[\[Chi]z]z1savgsub
]


(* ::Subsubsection::Closed:: *)
(*Functions for mapping radial and polar velocities in the two parametrizations*)


drsd\[Lambda]FCmapDHfun[wr_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,r1g,r2g,r3g,r4g,rg,\[CapitalDelta]rg,Rrg,dVrgdrg,dVrgdEg,dVrgdLzg,dVrgdKg,Yrg},
	{EEg,Lzg,KKg}=const;
	
	r1g=p/(1-e);
	r2g=p/(1+e);
	r3g=1/(1-EEg^2)-(r1g+r2g)/2+Sqrt[(((r1g+r2g)/2-1/(1-EEg^2))^2-(a^2(KKg-(Lzg-a EEg)^2))/(r1g r2g (1-EEg^2)))];
	r4g=1/r3g(a^2(KKg-(Lzg-a EEg)^2))/(r1g*r2g*(1-EEg^2));
	
	rg=rgfun[wr,a,p,e,xg,const];
	\[CapitalDelta]rg=(a^2-2rg+rg^2);
	Rrg=(-a*Lzg+EEg(a^2+rg^2));
	dVrgdrg=-(-2+2rg)(KKg+rg^2)-2rg*\[CapitalDelta]rg+4EEg*rg*Rrg;
	dVrgdEg=2(rg^2+a^2)Rrg;
	dVrgdLzg=-2a*Rrg;
	dVrgdKg=-\[CapitalDelta]rg;
	Yrg=Sqrt[(1-EEg^2)(-rg+r3g)(-rg+r4g)];
	
	1/(2Sign[\[Pi]-Mod[wr,2 \[Pi]]]Sqrt[(r1g-rg)(rg-r2g)]Yrg)(\[Eta]rfun[wr,a,p,e,xg,const,\[Delta]const]dVrgdrg+\[Delta]const[[1]]dVrgdEg+\[Delta]const[[2]]dVrgdLzg+\[Delta]const[[3]]dVrgdKg)
]


dzsd\[Lambda]FCmapDHfun[wz_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,z1g,z2g,rspar,\[Chi]z,zg,Zzg,Yzg,dVzgdzg,dVzgdEg,dVzgdLzg,dVzgdKg},
	{EEg,Lzg,KKg}=const;
	
	z1g=Sqrt[1-xg^2];
	z2g=Sqrt[a^2(1-EEg^2)+Lzg^2/(1-z1g^2)];
	
	\[Chi]z=\[Chi]zfun[wz,a,p,e,xg,const];
	
	zg=zgfun[wz,a,p,e,xg,const];
	Zzg=(Lzg-a*EEg(1-zg^2));
	Yzg=Sqrt[-a^2(1-EEg^2)zg^2+z2g^2];
	dVzgdzg=-2 zg (KKg+a^2 (1-2 zg^2))-2 Zzg 2 a EEg zg;
	dVzgdEg=2a(1-zg^2)Zzg;
	dVzgdLzg=-2Zzg;
	dVzgdKg=1-zg^2;
	
	1/(2z1g*Cos[\[Chi]z]Yzg)(\[Eta]zfun[wz,a,p,e,xg,const,\[Delta]const]dVzgdzg+\[Delta]const[[1]]dVzgdEg+\[Delta]const[[2]]dVzgdLzg+\[Delta]const[[3]]dVzgdKg)
]


(* ::Subsubsection::Closed:: *)
(*Functions for mapping coordinate time and azimuthal velocities in the two parametrizations*)


\[Eta]trfun[wr_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,rg,\[CapitalDelta]rg,dVtrgdrg,dVtrgdEg,dVtrgdLzg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2rg+rg^2);
	dVtrgdrg=(2a*Lzg(rg^2-a^2))/\[CapitalDelta]rg^2+(4EEg*rg(a^2+rg^2))/\[CapitalDelta]rg-(2EEg(rg-1)(a^2+rg^2)^2)/\[CapitalDelta]rg^2;
	dVtrgdEg=(a^2+rg^2)^2/\[CapitalDelta]rg;
	dVtrgdLzg=-((2a*rg)/\[CapitalDelta]rg);
	
	\[Eta]rfun[wr,a,p,e,xg,const,\[Delta]const]dVtrgdrg+\[Delta]const[[1]]dVtrgdEg+\[Delta]const[[2]]dVtrgdLzg
]


\[Eta]tzfun[wz_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,zg,dVtzgdzg,dVtzgdEg},
	{EEg,Lzg,KKg}=const;
	
	zg=zgfun[wz,a,p,e,xg,const];
	
	dVtzgdzg=2 a^2 EEg zg;
	dVtzgdEg=-a^2 (1-zg^2);
	
	\[Eta]zfun[wz,a,p,e,xg,const,\[Delta]const]dVtzgdzg+\[Delta]const[[1]]dVtzgdEg
]


\[Eta]\[Phi]rfun[wr_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,rg,\[CapitalDelta]rg,dV\[Phi]rgdrg,dV\[Phi]rgdEg,dV\[Phi]rgdLzg},
	{EEg,Lzg,KKg}=const;
	
	rg=rgfun[wr,a,p,e,xg,const];
	
	\[CapitalDelta]rg=(a^2-2 rg+rg^2);
	dV\[Phi]rgdrg=(2 a EEg rg)/\[CapitalDelta]rg-(2a (rg-1) (-a Lzg+EEg (a^2+rg^2)))/\[CapitalDelta]rg^2;
	dV\[Phi]rgdEg=(2 a rg)/\[CapitalDelta]rg;
	dV\[Phi]rgdLzg=-(a^2/\[CapitalDelta]rg);
	
	\[Eta]rfun[wr,a,p,e,xg,const,\[Delta]const]dV\[Phi]rgdrg+\[Delta]const[[1]]dV\[Phi]rgdEg+\[Delta]const[[2]]dV\[Phi]rgdLzg
]


\[Eta]\[Phi]zfun[wz_,a_,p_,e_,xg_,const_,\[Delta]const_]:=Module[{EEg,Lzg,KKg,zg,dV\[Phi]zgdzg,dV\[Phi]zgdLzg},
	{EEg,Lzg,KKg}=const;
	
	zg=zgfun[wz,a,p,e,xg,const];
	
	dV\[Phi]zgdzg=(2 Lzg zg)/(1-zg^2)^2;
	dV\[Phi]zgdLzg=1/(1-zg^2);
	
	\[Eta]zfun[wz,a,p,e,xg,const,\[Delta]const]dV\[Phi]zgdzg+\[Delta]const[[2]]dV\[Phi]zgdLzg
]


(* ::Subsubsection::Closed:: *)
(*Functions for mapping coordinate time and azimuthal trajectories in the two parametrizations*)


\[Eta]tr\[CapitalDelta]tsfun[wr_,\[CapitalUpsilon]rg_,dev_,coeff_,coeffVtr_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	Sum[2/(n*\[CapitalUpsilon]rg)Sin[n wr]coeff[[n+dim+1]],{n,1,dim}]+dev*Sum[2/(n*\[CapitalUpsilon]rg^2)Sin[n wr]coeffVtr[[n+dim+1]],{n,1,dim}]
];


\[Eta]tz\[CapitalDelta]tsfun[wz_,\[CapitalUpsilon]zg_,dev_,coeff_,coeffVtz_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	Sum[2/(k*\[CapitalUpsilon]zg)Sin[k wz]coeff[[k+dim+1]],{k,1,dim}]+dev*Sum[2/(k*\[CapitalUpsilon]zg^2)Sin[k wz]coeffVtz[[k+dim+1]],{k,1,dim}]
];


\[Eta]\[Phi]r\[CapitalDelta]\[Phi]sfun[wr_,\[CapitalUpsilon]rg_,dev_,coeff_,coeffV\[Phi]r_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	Sum[2/(n*\[CapitalUpsilon]rg)Sin[n wr]coeff[[n+dim+1]],{n,1,dim}]+dev*Sum[2/(n*\[CapitalUpsilon]rg^2)Sin[n wr]coeffV\[Phi]r[[n+dim+1]],{n,1,dim}]
];


\[Eta]\[Phi]z\[CapitalDelta]\[Phi]sfun[wz_,\[CapitalUpsilon]zg_,dev_,coeff_,coeffV\[Phi]z_]:=Module[{dim},
	dim=(Length[coeff]-1)/2;
	Sum[2/(k*\[CapitalUpsilon]zg)Sin[k wz]coeff[[k+dim+1]],{k,1,dim}]+dev*Sum[2/(k*\[CapitalUpsilon]zg^2)Sin[k wz]coeffV\[Phi]z[[k+dim+1]],{k,1,dim}]
];


(* ::Subsubsection::Closed:: *)
(*Wrapper*)


KerrSpinOrbitCorrectionDHMapFC[a_, p_, e_, x_, nmax_?(IntegerQ[#] && # > 0&), kmax_?EvenQ]:=Module[{EEg,Lzg,KKg,constmot,\[CapitalUpsilon]tg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]\[Phi]g,\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg,\[Delta]constmot,devtime,devrad,devpol,devphi,stepsr,stepsz,
	ExpniTable,ExpjkTable,dtrgd\[Lambda]coeff,dtzgd\[Lambda]coeff,d\[Phi]rgd\[Lambda]coeff,d\[Phi]zgd\[Lambda]coeff,wrlist,wzlist,\[Eta]trcoeff,\[Eta]tzcoeff,\[Eta]\[Phi]rcoeff,\[Eta]\[Phi]zcoeff,\[Eta]r,\[Eta]z,\[Eta]tr\[CapitalDelta]ts,\[Eta]tz\[CapitalDelta]ts,\[Eta]\[Phi]r\[CapitalDelta]\[Phi]s,\[Eta]\[Phi]z\[CapitalDelta]\[Phi]s,drsd\[Lambda]FCmapDH,dzsd\[Lambda]FCmapDH,
	\[Eta]tr,\[Eta]tz,\[Eta]\[Phi]r,\[Eta]\[Phi]z,\[CapitalDelta]trg,\[CapitalDelta]tzg,\[CapitalDelta]\[Phi]rg,\[CapitalDelta]\[Phi]zg},
	(* geodesic constants of motion *)
	EEg=EEgfun[a,p,e,x];
	Lzg=Lzgfun[a,p,e,x];
	KKg=KKgfun[a,p,e,x];
	constmot={EEg,Lzg,KKg};
	
	(* geodesic frequencies *)
	\[CapitalUpsilon]tg=\[CapitalUpsilon]tgrfun[a,p,e,x]+\[CapitalUpsilon]tgzfun[a,p,e,x];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,x];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,x];
	\[CapitalUpsilon]\[Phi]g=\[CapitalUpsilon]\[Phi]grfun[a,p,e,x]+\[CapitalUpsilon]\[Phi]gzfun[a,p,e,x];
	
	(* spin correction constants of motion *)
	{\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg}=\[Delta]constmotionfun[a,p,e,x];
	\[Delta]constmot={\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg};
	
	devtime=freqdevtime[a,p,e,x];
	devrad=freqdevrad[a,p,e,x];
	devpol=freqdevpol[a,p,e,x];
	devphi=freqdev\[Phi][a,p,e,x];
	  
	(* steps for numerical integration *)
	stepsr=4*nmax;
	stepsz=4*kmax;
	(* matrices of discrete Fourier transform *)
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,x}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,x}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
  
	(* Fourier coeffients geodesic functions *)
	dtrgd\[Lambda]coeff=Chop[(ExpniTable . Vtrgfun[wrlist,a,p,e,x,constmot])/stepsr,10^(-16)];
	dtzgd\[Lambda]coeff=Chop[(Vtzgfun[wzlist,a,p,e,x,constmot] . ExpjkTable)/stepsz,10^(-16)];	
	d\[Phi]rgd\[Lambda]coeff=Chop[(ExpniTable . V\[Phi]rgfun[wrlist,a,p,e,x,constmot])/stepsr,10^(-16)];
	d\[Phi]zgd\[Lambda]coeff=Chop[(V\[Phi]zgfun[wzlist,a,p,e,x,constmot] . ExpjkTable)/stepsz,10^(-16)];
	
	\[CapitalDelta]trg[wr_]:=\[CapitalDelta]trgfun[wr,dtrgd\[Lambda]coeff,\[CapitalUpsilon]rg];
	\[CapitalDelta]tzg[wz_]:=\[CapitalDelta]tzgfun[wz,dtzgd\[Lambda]coeff,\[CapitalUpsilon]zg];
	\[CapitalDelta]\[Phi]rg[wr_]:=\[CapitalDelta]\[Phi]rgfun[wr,d\[Phi]rgd\[Lambda]coeff,\[CapitalUpsilon]rg];
	\[CapitalDelta]\[Phi]zg[wz_]:=\[CapitalDelta]\[Phi]zgfun[wz,d\[Phi]zgd\[Lambda]coeff,\[CapitalUpsilon]zg];
	
	(* Fourier coeffients map functions *)
	\[Eta]trcoeff=Chop[(ExpniTable . \[Eta]trfun[wrlist,a,p,e,x,constmot,\[Delta]constmot])/stepsr,10^(-16)];
	\[Eta]tzcoeff=Chop[(\[Eta]tzfun[wzlist,a,p,e,x,constmot,\[Delta]constmot] . ExpjkTable)/stepsz,10^(-16)];	
	\[Eta]\[Phi]rcoeff=Chop[(ExpniTable . \[Eta]\[Phi]rfun[wrlist,a,p,e,x,constmot,\[Delta]constmot])/stepsr,10^(-16)];
	\[Eta]\[Phi]zcoeff=Chop[(\[Eta]\[Phi]zfun[wzlist,a,p,e,x,constmot,\[Delta]constmot] . ExpjkTable)/stepsz,10^(-16)];
		
	\[Eta]r[wr_]:=\[Eta]rfun[wr,a,p,e,x,constmot,\[Delta]constmot];
	\[Eta]z[wz_]:=\[Eta]zfun[wz,a,p,e,x,constmot,\[Delta]constmot];
	\[Eta]tr\[CapitalDelta]ts[wr_]:=\[Eta]tr\[CapitalDelta]tsfun[wr,\[CapitalUpsilon]rg,devrad,\[Eta]trcoeff,dtrgd\[Lambda]coeff];
	\[Eta]tz\[CapitalDelta]ts[wz_]:=\[Eta]tz\[CapitalDelta]tsfun[wz,\[CapitalUpsilon]zg,devpol,\[Eta]tzcoeff,dtzgd\[Lambda]coeff];
	\[Eta]\[Phi]r\[CapitalDelta]\[Phi]s[wr_]:=\[Eta]\[Phi]r\[CapitalDelta]\[Phi]sfun[wr,\[CapitalUpsilon]rg,devrad,\[Eta]\[Phi]rcoeff,d\[Phi]rgd\[Lambda]coeff];
	\[Eta]\[Phi]z\[CapitalDelta]\[Phi]s[wz_]:=\[Eta]\[Phi]z\[CapitalDelta]\[Phi]sfun[wz,\[CapitalUpsilon]zg,devpol,\[Eta]\[Phi]zcoeff,d\[Phi]zgd\[Lambda]coeff];
			
	drsd\[Lambda]FCmapDH[wr_]:=drsd\[Lambda]FCmapDHfun[wr,a,p,e,x,constmot,\[Delta]constmot];
	dzsd\[Lambda]FCmapDH[wz_]:=dzsd\[Lambda]FCmapDHfun[wz,a,p,e,x,constmot,\[Delta]constmot];
	\[Eta]tr[wr_]:=\[Eta]trfun[wr,a,p,e,x,constmot,\[Delta]constmot];
	\[Eta]tz[wz_]:=\[Eta]tzfun[wz,a,p,e,x,constmot,\[Delta]constmot];
	\[Eta]\[Phi]r[wr_]:=\[Eta]\[Phi]rfun[wr,a,p,e,x,constmot,\[Delta]constmot];
	\[Eta]\[Phi]z[wz_]:=\[Eta]\[Phi]zfun[wz,a,p,e,x,constmot,\[Delta]constmot];
			
	<|
	 "OrbitalElements"->{a,p,e,x},
	 "Eg"->EEg,
	 "Lzg"->Lzg,
	 "Kg"->KKg,
	 "Es"->\[Delta]EEg,
	 "Jzs"->\[Delta]Lzg,
	 "Ks"->\[Delta]KKg,
	 "MinoFrequenciesGeo"->{\[CapitalUpsilon]tg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]\[Phi]g},
	 "BLFrequenciesGeo"->{\[CapitalUpsilon]rg/\[CapitalUpsilon]tg,\[CapitalUpsilon]zg/\[CapitalUpsilon]tg,\[CapitalUpsilon]\[Phi]g/\[CapitalUpsilon]tg},
	 (*Keys purely oscillatory part geodesic coordinate time and azimuthal trajectories*)
	 "\[CapitalDelta]trg"->Function[{wr},\[CapitalDelta]trg[wr]],
	 "\[CapitalDelta]tzg"->Function[{wz},\[CapitalDelta]tzg[wz]],
	 "\[CapitalDelta]\[Phi]rg"->Function[{wr},\[CapitalDelta]\[Phi]rg[wr]],
	 "\[CapitalDelta]\[Phi]zg"->Function[{wz},\[CapitalDelta]\[Phi]zg[wz]],
	 (*Keys maps trajectories*)
	 "\[Eta]r"->Function[{wr},\[Eta]r[wr]],
	 "\[Eta]z"->Function[{wz},\[Eta]z[wz]],
	 "\[Eta]tr\[CapitalDelta]\[Delta]t"->Function[{wr},\[Eta]tr\[CapitalDelta]ts[wr]],
	 "\[Eta]tz\[CapitalDelta]\[Delta]t"->Function[{wz},\[Eta]tz\[CapitalDelta]ts[wz]],
	 "\[Eta]\[Phi]r\[CapitalDelta]\[Delta]\[Phi]"->Function[{wr},\[Eta]\[Phi]r\[CapitalDelta]\[Phi]s[wr]],
	 "\[Eta]\[Phi]z\[CapitalDelta]\[Delta]\[Phi]"->Function[{wz},\[Eta]\[Phi]z\[CapitalDelta]\[Phi]s[wz]],
	 (*Keys maps velocities*)
	 "d\[Delta]rd\[Lambda]FCmapDH"->Function[{wr},drsd\[Lambda]FCmapDH[wr]],
	 "d\[Delta]zd\[Lambda]FCmapDH"->Function[{wz},dzsd\[Lambda]FCmapDH[wz]],
	 "\[Eta]tr"->Function[{wr},\[Eta]tr[wr]],
	 "\[Eta]tz"->Function[{wz},\[Eta]tz[wz]],
	 "\[Eta]\[Phi]r"->Function[{wr},\[Eta]\[Phi]r[wr]],
	 "\[Eta]\[Phi]z"->Function[{wz},\[Eta]\[Phi]z[wz]],
	 (*Keys maps frequencies*)
	 "freqdevtime"->devtime,
	 "freqdevpol"->devpol,
	 "freqdevrad"->devrad,
	 "freqdevphi"->devphi
	|>
]


(* ::Section::Closed:: *)
(*Generic orbits - orthogonal component of the spin*)


(* ::Subsection::Closed:: *)
(*Generic*)


KerrSpinOrbitCorrectionOrt[a_, p_, e_, x_, nmax_?(IntegerQ[#] && # > 0&), kmax_?EvenQ]:=Module[{EEg,Lzg,KKg,constmot,\[CapitalUpsilon]tg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]\[Phi]g,\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg,\[Delta]constmot,\[CapitalUpsilon]p,stepsr,stepsz,
	ExpniTable,ExpjkTable,wrlist,wzlist,dtrgd\[Lambda]coeff,dtzgd\[Lambda]coeff,d\[Phi]rgd\[Lambda]coeff,d\[Phi]zgd\[Lambda]coeff,\[Psi]pbar,\[Psi]pbarlist,Aplus,Aminus,\[Delta]YroverYrgsortSin\[Psi]list,\[Delta]YroverYrgsortCos\[Psi]list,\[Delta]YzoverYzgsortSin\[Psi]list,\[Delta]YzoverYzgsortCos\[Psi]list,
	\[Xi]rortpluscoeff,\[Xi]rortminuscoeff,\[Xi]zortpluscoeff,\[Xi]zortminuscoeff,dtsortSin\[Psi]d\[Lambda]list,dtsortCos\[Psi]d\[Lambda]list,d\[Phi]sortSin\[Psi]d\[Lambda]list,d\[Phi]sortCos\[Psi]d\[Lambda]list,\[CapitalDelta]trg,\[CapitalDelta]tzg,dVtrgdwrlist,dVtzgdwzlist,dV\[Phi]rgdwrlist,dV\[Phi]zgdwzlist,\[CapitalDelta]\[Phi]rg,\[CapitalDelta]\[Phi]zg,
	dtsortplusd\[Lambda]list,dtsortminusd\[Lambda]list,d\[Phi]sortplusd\[Lambda]list,d\[Phi]sortminusd\[Lambda]list,\[Xi]rortpluslist,\[Xi]rortminuslist,\[Xi]zortpluslist,\[Xi]zortminuslist,dtsortplusd\[Lambda]coeff,dtsortminusd\[Lambda]coeff,d\[Phi]sortplusd\[Lambda]coeff,d\[Phi]sortminusd\[Lambda]coeff,
	\[Delta]rortplus,\[Delta]rortminus,\[Delta]rort,\[Delta]zortplus,\[Delta]zortminus,\[Delta]zort,drsortplusd\[Lambda],drsortminusd\[Lambda],drsortd\[Lambda],dzsortplusd\[Lambda],dzsortminusd\[Lambda],dzsortd\[Lambda],dtsortplusd\[Lambda],dtsortminusd\[Lambda],dtsortd\[Lambda],d\[Phi]sortplusd\[Lambda],d\[Phi]sortminusd\[Lambda],d\[Phi]sortd\[Lambda],
	\[CapitalDelta]tsortplus,\[CapitalDelta]tsortminus,\[CapitalDelta]tsort,\[CapitalDelta]\[Phi]sortplus,\[CapitalDelta]\[Phi]sortminus,\[CapitalDelta]\[Phi]sort
   },
	(* geodesic constants of motion *)
	EEg=EEgfun[a,p,e,x];
	Lzg=Lzgfun[a,p,e,x];
	KKg=KKgfun[a,p,e,x];
	constmot={EEg,Lzg,KKg};
	
	(* geodesic frequencies *)
	\[CapitalUpsilon]tg=\[CapitalUpsilon]tgrfun[a,p,e,x]+\[CapitalUpsilon]tgzfun[a,p,e,x];
	\[CapitalUpsilon]rg=\[CapitalUpsilon]rgfun[a,p,e,x];
	\[CapitalUpsilon]zg=\[CapitalUpsilon]zgfun[a,p,e,x];
	\[CapitalUpsilon]\[Phi]g=\[CapitalUpsilon]\[Phi]grfun[a,p,e,x]+\[CapitalUpsilon]\[Phi]gzfun[a,p,e,x];
	\[CapitalUpsilon]p=\[CapitalUpsilon]pfun[a,p,e,x];
	
	(* spin correction constants of motion *)
	{\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg}=\[Delta]constmotionfun[a,p,e,x];
	\[Delta]constmot={\[Delta]EEg,\[Delta]Lzg,\[Delta]KKg};
	  
	(* steps for numerical integration *)
	stepsr=4*nmax;
	stepsz=4*kmax;
	(* matrices of discrete Fourier transform *)
	ExpniTable=Table[N[Exp[2Pi*I*n*(i-1/2)/stepsr],Precision[{a,p,e,x}]],{n,-nmax,nmax},{i,1,stepsr}];
	ExpjkTable=Table[N[Exp[2Pi*I*k*(j-1/2)/stepsz],Precision[{a,p,e,x}]],{j,1,stepsz},{k,-kmax,kmax}];
	
	wrlist=Table[wr,{wr,2Pi/(stepsr)/2,2Pi,2Pi/(stepsr)}];
	wzlist=Table[wz,{wz,2Pi/(stepsz)/2,2Pi,2Pi/(stepsz)}];
	
	(* Fourier coeffients geodesic functions *)
	dtrgd\[Lambda]coeff=Chop[(ExpniTable . Vtrgfun[wrlist,a,p,e,x,constmot])/stepsr,10^(-16)];
	dtzgd\[Lambda]coeff=Chop[(Vtzgfun[wzlist,a,p,e,x,constmot] . ExpjkTable)/stepsz,10^(-16)];	
	d\[Phi]rgd\[Lambda]coeff=Chop[(ExpniTable . V\[Phi]rgfun[wrlist,a,p,e,x,constmot])/stepsr,10^(-16)];
	d\[Phi]zgd\[Lambda]coeff=Chop[(V\[Phi]zgfun[wzlist,a,p,e,x,constmot] . ExpjkTable)/stepsz,10^(-16)];
	
	\[Psi]pbar[wr_,wz_]:=\[Psi]rfun[wr,a,p,e,x,constmot]+\[Psi]zfun[wz,a,p,e,x,constmot];
	
	\[Psi]pbarlist=Table[\[Psi]pbar[wrlist[[i]],wzlist],{i,stepsr}];
	Aplus=Cos[\[Psi]pbarlist]+I*Sin[\[Psi]pbarlist];
	Aminus=Cos[\[Psi]pbarlist]-I*Sin[\[Psi]pbarlist];
	
	(* Fourier coeffients function for near-identiy transformation *)
	Print["Calculating \!\(\*SubscriptBox[\(\[Xi]\), \(r\)]\), \!\(\*SubscriptBox[\(\[Xi]\), \(z\)]\) Fourier coefficients"];
	\[Delta]YroverYrgsortSin\[Psi]list=Table[\[Delta]YroverYrgsortSin\[Psi][wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}];
	\[Delta]YroverYrgsortCos\[Psi]list=Table[\[Delta]YroverYrgsortCos\[Psi][wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}];
	\[Delta]YzoverYzgsortSin\[Psi]list=Table[\[Delta]YzoverYzgsortSin\[Psi][wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}];
	\[Delta]YzoverYzgsortCos\[Psi]list=Table[\[Delta]YzoverYzgsortCos\[Psi][wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}];
	
	\[Xi]rortpluscoeff=Chop[(ExpniTable . (1/2(\[Delta]YroverYrgsortCos\[Psi]list+I*\[Delta]YroverYrgsortSin\[Psi]list)Aminus) . ExpjkTable)1/(stepsr*stepsz),10^(-16)];
	\[Xi]rortminuscoeff=Chop[(ExpniTable . (1/2(\[Delta]YroverYrgsortCos\[Psi]list-I*\[Delta]YroverYrgsortSin\[Psi]list)Aplus) . ExpjkTable)1/(stepsr*stepsz),10^(-16)];	
	\[Xi]zortpluscoeff=Chop[(ExpniTable . (1/2(\[Delta]YzoverYzgsortCos\[Psi]list+I*\[Delta]YzoverYzgsortSin\[Psi]list)Aminus) . ExpjkTable)1/(stepsr*stepsz),10^(-16)];  
	\[Xi]zortminuscoeff=Chop[(ExpniTable . (1/2(\[Delta]YzoverYzgsortCos\[Psi]list-I*\[Delta]YzoverYzgsortSin\[Psi]list)Aplus) . ExpjkTable)1/(stepsr*stepsz),10^(-16)];
	
	(* Here I am sampling the near-identiy transformation functions*)
	Print["Sampling \!\(\*SubscriptBox[\(\[Xi]\), \(r\)]\) function"];
	\[Xi]rortpluslist=Table[\[Xi]rortplus[wrlist[[i]],wzlist,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},\[Xi]rortpluscoeff],{i,stepsr}];
	\[Xi]rortminuslist=Table[\[Xi]rortminus[wrlist[[i]],wzlist,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},\[Xi]rortminuscoeff],{i,stepsr}];
	Print["Sampling \!\(\*SubscriptBox[\(\[Xi]\), \(z\)]\) function"];
	\[Xi]zortpluslist=Table[\[Xi]zortplus[wrlist[[i]],wzlist,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},\[Xi]zortpluscoeff],{i,stepsr}];
	\[Xi]zortminuslist=Table[\[Xi]zortminus[wrlist[[i]],wzlist,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},\[Xi]zortminuscoeff],{i,stepsr}];
		
	Print["Calculating Fourier coefficients of \!\(\*SubscriptBox[\(dt\), \(s\)]\)/d\[Lambda]"];
	dtsortSin\[Psi]d\[Lambda]list=Table[dtsortSin\[Psi]d\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}];
	dtsortCos\[Psi]d\[Lambda]list=Table[dtsortCos\[Psi]d\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}];
	
	dVtrgdwrlist=dVtrgdrgfun[wrlist,a,p,e,x,constmot]*drgdwrfun[wrlist,a,p,e,x,constmot];
	dVtzgdwzlist=dVtzgdzgfun[wzlist,a,p,e,x,constmot]*dzgdwzfun[wzlist,a,p,e,x,constmot];
	dtsortplusd\[Lambda]list=1/2(dtsortCos\[Psi]d\[Lambda]list+I*dtsortSin\[Psi]d\[Lambda]list)Aminus-Table[dVtrgdwrlist[[i]]*\[Xi]rortpluslist[[i,;;]]+dVtzgdwzlist*\[Xi]zortpluslist[[i,;;]],{i,stepsr}];
	dtsortminusd\[Lambda]list=1/2(dtsortCos\[Psi]d\[Lambda]list-I*dtsortSin\[Psi]d\[Lambda]list)Aplus-Table[dVtrgdwrlist[[i]]*\[Xi]rortminuslist[[i,;;]]+dVtzgdwzlist*\[Xi]zortminuslist[[i,;;]],{i,stepsr}];
	
	dtsortplusd\[Lambda]coeff=Chop[(ExpniTable . dtsortplusd\[Lambda]list . ExpjkTable)/(stepsr*stepsz),10^(-16)];
	dtsortminusd\[Lambda]coeff=Chop[(ExpniTable . dtsortminusd\[Lambda]list . ExpjkTable)/(stepsr*stepsz),10^-(16)];
	
	Print["Calculating Fourier coefficients of \!\(\*SubscriptBox[\(d\[Phi]\), \(s\)]\)/d\[Lambda]"];
	d\[Phi]sortSin\[Psi]d\[Lambda]list=Table[d\[Phi]sortSin\[Psi]d\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}];
	d\[Phi]sortCos\[Psi]d\[Lambda]list=Table[d\[Phi]sortCos\[Psi]d\[Lambda]fun[wrlist[[i]],wzlist,a,p,e,x,constmot],{i,stepsr}];
	
	dV\[Phi]rgdwrlist=dV\[Phi]rgdrgfun[wrlist,a,p,e,x,constmot]*drgdwrfun[wrlist,a,p,e,x,constmot];
	dV\[Phi]zgdwzlist=dV\[Phi]zgdzgfun[wzlist,a,p,e,x,constmot]*dzgdwzfun[wzlist,a,p,e,x,constmot];
	d\[Phi]sortplusd\[Lambda]list=1/2(d\[Phi]sortCos\[Psi]d\[Lambda]list+I*d\[Phi]sortSin\[Psi]d\[Lambda]list)Aminus-Table[dV\[Phi]rgdwrlist[[i]]*\[Xi]rortpluslist[[i,;;]]+dV\[Phi]zgdwzlist*\[Xi]zortpluslist[[i,;;]],{i,stepsr}];
	d\[Phi]sortminusd\[Lambda]list=1/2(d\[Phi]sortCos\[Psi]d\[Lambda]list-I*d\[Phi]sortSin\[Psi]d\[Lambda]list)Aplus-Table[dV\[Phi]rgdwrlist[[i]]*\[Xi]rortminuslist[[i,;;]]+dV\[Phi]zgdwzlist*\[Xi]zortminuslist[[i,;;]],{i,stepsr}];
	  
	d\[Phi]sortplusd\[Lambda]coeff=Chop[(ExpniTable . d\[Phi]sortplusd\[Lambda]list . ExpjkTable)/(stepsr*stepsz),10^-(16)];
	d\[Phi]sortminusd\[Lambda]coeff=Chop[(ExpniTable . d\[Phi]sortminusd\[Lambda]list . ExpjkTable)/(stepsr*stepsz),10^-(16)];
	
	\[CapitalDelta]trg[wr_]:=\[CapitalDelta]trgfun[wr,dtrgd\[Lambda]coeff,\[CapitalUpsilon]rg];
	\[CapitalDelta]tzg[wz_]:=\[CapitalDelta]tzgfun[wz,dtzgd\[Lambda]coeff,\[CapitalUpsilon]zg];
	\[CapitalDelta]\[Phi]rg[wr_]:=\[CapitalDelta]\[Phi]rgfun[wr,d\[Phi]rgd\[Lambda]coeff,\[CapitalUpsilon]rg];
	\[CapitalDelta]\[Phi]zg[wz_]:=\[CapitalDelta]\[Phi]zgfun[wz,d\[Phi]zgd\[Lambda]coeff,\[CapitalUpsilon]zg];
	
	\[Delta]rortplus[wr_,wz_]:=\[Delta]rortplusfun[wr,wz,a,p,e,x,constmot,\[Xi]rortpluscoeff];
	\[Delta]rortminus[wr_,wz_]:=\[Delta]rortminusfun[wr,wz,a,p,e,x,constmot,\[Xi]rortminuscoeff];
	\[Delta]rort[wr_,wz_,wp_]:=Re[\[Delta]rortplus[wr,wz]Exp[-I*wp]+\[Delta]rortminus[wr,wz]Exp[I*wp]];
	
	\[Delta]zortplus[wr_,wz_]:=\[Delta]zortplusfun[wr,wz,a,p,e,x,constmot,\[Xi]zortpluscoeff];
	\[Delta]zortminus[wr_,wz_]:=\[Delta]zortminusfun[wr,wz,a,p,e,x,constmot,\[Xi]zortminuscoeff];
	\[Delta]zort[wr_,wz_,wp_]:=Re[\[Delta]zortplus[wr,wz]Exp[-I*wp]+\[Delta]zortminus[wr,wz]Exp[I*wp]];
	
	drsortplusd\[Lambda][wr_,wz_]:=drsortplusd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]rortpluscoeff];
	drsortminusd\[Lambda][wr_,wz_]:=drsortminusd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]rortminuscoeff];
	drsortd\[Lambda][wr_,wz_,wp_]:=Re[drsortplusd\[Lambda][wr,wz]Exp[-I*wp]+drsortminusd\[Lambda][wr,wz]Exp[I*wp]];
	
	dzsortplusd\[Lambda][wr_,wz_]:=dzsortplusd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]zortpluscoeff];
	dzsortminusd\[Lambda][wr_,wz_]:=dzsortminusd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]zortminuscoeff];
	dzsortd\[Lambda][wr_,wz_,wp_]:=Re[dzsortplusd\[Lambda][wr,wz]Exp[-I*wp]+dzsortminusd\[Lambda][wr,wz]Exp[I*wp]];
	
	dtsortplusd\[Lambda][wr_,wz_]:=dtsortplusd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]rortpluscoeff,\[Xi]zortpluscoeff];
	dtsortminusd\[Lambda][wr_,wz_]:=dtsortminusd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]rortminuscoeff,\[Xi]zortminuscoeff];
	dtsortd\[Lambda][wr_,wz_,wp_]:=Re[dtsortplusd\[Lambda][wr,wz]Exp[-I*wp]+dtsortminusd\[Lambda][wr,wz]Exp[I*wp]];
	
	d\[Phi]sortplusd\[Lambda][wr_,wz_]:=d\[Phi]sortplusd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]rortpluscoeff,\[Xi]zortpluscoeff];
	d\[Phi]sortminusd\[Lambda][wr_,wz_]:=d\[Phi]sortminusd\[Lambda]fun[wr,wz,a,p,e,x,constmot,\[Xi]rortminuscoeff,\[Xi]zortminuscoeff];
	d\[Phi]sortd\[Lambda][wr_,wz_,wp_]:=Re[d\[Phi]sortplusd\[Lambda][wr,wz]Exp[-I*wp]+d\[Phi]sortminusd\[Lambda][wr,wz]Exp[I*wp]];
	
	\[CapitalDelta]tsortplus[wr_,wz_]:=\[CapitalDelta]tsortplusfun[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},dtsortplusd\[Lambda]coeff];
	\[CapitalDelta]tsortminus[wr_,wz_]:=\[CapitalDelta]tsortminusfun[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},dtsortminusd\[Lambda]coeff];
	\[CapitalDelta]tsort[wr_,wz_,wp_]:=Re[Exp[-I*wp]\[CapitalDelta]tsortplus[wr,wz]+Exp[I*wp]\[CapitalDelta]tsortminus[wr,wz]];
	
	\[CapitalDelta]\[Phi]sortplus[wr_,wz_]:=\[CapitalDelta]\[Phi]sortplusfun[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},d\[Phi]sortplusd\[Lambda]coeff];
	\[CapitalDelta]\[Phi]sortminus[wr_,wz_]:=\[CapitalDelta]\[Phi]sortminusfun[wr,wz,{\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]p},d\[Phi]sortminusd\[Lambda]coeff];
	\[CapitalDelta]\[Phi]sort[wr_,wz_,wp_]:=Re[Exp[-I*wp]\[CapitalDelta]\[Phi]sortplus[wr,wz]+Exp[I*wp]\[CapitalDelta]\[Phi]sortminus[wr,wz]];
				
	<|
	 "OrbitalElements"->{a,p,e,x},
	 "Eg"->EEg,
	 "Lzg"->Lzg,
	 "Kg"->KKg,
	 "Es"->\[Delta]EEg,
	 "Jzs"->\[Delta]Lzg,
	 "Ks"->\[Delta]KKg,
	 "MinoFrequenciesGeo"->{\[CapitalUpsilon]tg,\[CapitalUpsilon]rg,\[CapitalUpsilon]zg,\[CapitalUpsilon]\[Phi]g},
	 "BLFrequenciesGeo"->{\[CapitalUpsilon]rg/\[CapitalUpsilon]tg,\[CapitalUpsilon]zg/\[CapitalUpsilon]tg,\[CapitalUpsilon]\[Phi]g/\[CapitalUpsilon]tg},
	 "MinoPrecessionFrequency"->\[CapitalUpsilon]p,
	 "BLPrecessionFrequency"->\[CapitalUpsilon]p/\[CapitalUpsilon]tg,
	 (*Keys purely oscillatory part geodesic coordinate time and azimuthal trajectories*)
	 "\[CapitalDelta]trg"->Function[{wr},\[CapitalDelta]trg[wr]],
	 "\[CapitalDelta]tzg"->Function[{wz},\[CapitalDelta]tzg[wz]],
	 "\[CapitalDelta]\[Phi]rg"->Function[{wr},\[CapitalDelta]\[Phi]rg[wr]],
	 "\[CapitalDelta]\[Phi]zg"->Function[{wz},\[CapitalDelta]\[Phi]zg[wz]],
	 (*Keys corrections trajectories*)
	 "\[CapitalDelta]\[Delta]tort"->Function[{wr,wz,wp},\[CapitalDelta]tsort[wr,wz,wp]],
	 "\[CapitalDelta]\[Delta]tortplus"->Function[{wr,wz},\[CapitalDelta]tsortplus[wr,wz]],
	 "\[CapitalDelta]\[Delta]tortminus"->Function[{wr,wz},\[CapitalDelta]tsortminus[wr,wz]],
	 "\[Delta]rort"->Function[{wr,wz,wp},\[Delta]rort[wr,wz,wp]],
	 "\[Delta]rortplus"->Function[{wr,wz},\[Delta]rortplus[wr,wz]],
	 "\[Delta]rortminus"->Function[{wr,wz},\[Delta]rortminus[wr,wz]],
	 "\[Delta]zort"->Function[{wr,wz,wp},\[Delta]zort[wr,wz,wp]],
	 "\[Delta]zortplus"->Function[{wr,wz},\[Delta]zortplus[wr,wz]],
	 "\[Delta]zortminus"->Function[{wr,wz},\[Delta]zortminus[wr,wz]],
	 "\[CapitalDelta]\[Delta]\[Phi]ort"->Function[{wr,wz,wp},\[CapitalDelta]\[Phi]sort[wr,wz,wp]],
	 "\[CapitalDelta]\[Delta]\[Phi]ortplus"->Function[{wr,wz},\[CapitalDelta]\[Phi]sortplus[wr,wz]],
	 "\[CapitalDelta]\[Delta]\[Phi]ortminus"->Function[{wr,wz},\[CapitalDelta]\[Phi]sortminus[wr,wz]],
	 (*Keys corrections velocities*)
	 "\[Delta]vtort"->Function[{wr,wz,wp},dtsortd\[Lambda][wr,wz,wp]],
	 "\[Delta]vtortplus"->Function[{wr,wz},dtsortplusd\[Lambda][wr,wz]],
	 "\[Delta]vtortminus"->Function[{wr,wz},dtsortminusd\[Lambda][wr,wz]],
	 "\[Delta]vrort"->Function[{wr,wz,wp},drsortd\[Lambda][wr,wz,wp]],
	 "\[Delta]vrortplus"->Function[{wr,wz},drsortplusd\[Lambda][wr,wz]],
	 "\[Delta]vrortminus"->Function[{wr,wz},drsortminusd\[Lambda][wr,wz]],
	 "\[Delta]vzort"->Function[{wr,wz,wp},dzsortd\[Lambda][wr,wz,wp]],
	 "\[Delta]vzortplus"->Function[{wr,wz},dzsortplusd\[Lambda][wr,wz]],
	 "\[Delta]vzortminus"->Function[{wr,wz},dzsortminusd\[Lambda][wr,wz]],
	 "\[Delta]v\[Phi]ort"->Function[{wr,wz,wp},d\[Phi]sortd\[Lambda][wr,wz,wp]],
	 "\[Delta]v\[Phi]ortplus"->Function[{wr,wz},d\[Phi]sortplusd\[Lambda][wr,wz]],
	 "\[Delta]v\[Phi]ortminus"->Function[{wr,wz},d\[Phi]sortminusd\[Lambda][wr,wz]]
	|>
]


(* ::Section::Closed:: *)
(*End package*)


End[];


EndPackage[];

